Hybrid normal-superconducting Aharonov-Bohm quantum thermal device

We propose and theoretically investigate the behavior of a ballistic Aharonov-Bohm (AB) ring when embedded in a N-S two-terminal setup, consisting of a normal metal (N) and superconducting (S) leads. This device is based on available current technologie and we show in this work that it constitutes a promising hybrid quantum thermal device, as quantum heat engine and quantum thermal rectifier. Remarkably, we evidence the interplay of single-particle quantum interferences in the AB ring and of the superconducting properties of the structure to achieve the hybrid operating mode for this quantum device. Its efficiency as a quantum heat engine reaches $55\%$ of the Carnot efficiency, and we predict thermal rectification factor attaining $350\%$. These predictions make this device highly promising for future phase-coherent caloritronic nanodevices.

==> formulas.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    161119,       4163]
NotebookOptionsPosition[    158085,       4109]
NotebookOutlinePosition[    158541,       4127]
CellTagsIndexPosition[    158498,       4124]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"SL", "=", 
    TagBox[
     RowBox[{"(", "\[NoBreak]", GridBox[{
        {
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{
            SubscriptBox["a", "1"], "+", 
            SubscriptBox["b", "1"]}], ")"}]}], 
         SqrtBox[
          SubscriptBox["T", "1"]], 
         SqrtBox[
          SubscriptBox["T", "1"]]},
        {
         SqrtBox[
          SubscriptBox["T", "1"]], 
         SubscriptBox["a", "1"], 
         SubscriptBox["b", "1"]},
        {
         SqrtBox[
          SubscriptBox["T", "1"]], 
         SubscriptBox["b", "1"], 
         SubscriptBox["a", "1"]}
       },
       GridBoxAlignment->{
        "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
         "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.7]}, 
           Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
     Function[BoxForm`e$, 
      MatrixForm[BoxForm`e$]]]}], 
   RowBox[{"(*", 
    RowBox[{"/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"a1", "\[Rule]", " ", 
        RowBox[{
         FractionBox["1", "2"], 
         RowBox[{"(", 
          RowBox[{
           SqrtBox[
            RowBox[{"1", "-", 
             RowBox[{"2", "\[Epsilon]"}]}]], "-", "1"}], ")"}]}]}], ",", 
       RowBox[{"b1", "\[Rule]", " ", 
        RowBox[{
         FractionBox["1", "2"], 
         RowBox[{"(", 
          RowBox[{
           SqrtBox[
            RowBox[{"1", "-", 
             RowBox[{"2", "\[Epsilon]"}]}]], "+", "1"}], ")"}]}]}]}], "}"}]}],
     "*)"}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SR", "=", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        SubscriptBox["a", "2"], 
        SubscriptBox["b", "2"], 
        SqrtBox[
         SubscriptBox["T", "2"]]},
       {
        SubscriptBox["b", "2"], 
        SubscriptBox["a", "2"], 
        SqrtBox[
         SubscriptBox["T", "2"]]},
       {
        SqrtBox[
         SubscriptBox["T", "2"]], 
        SqrtBox[
         SubscriptBox["T", "2"]], 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["a", "2"], "+", 
           SubscriptBox["b", "2"]}], ")"}]}]}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"SM", "=", 
    RowBox[{
     RowBox[{
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"0", "0", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[ImaginaryI]", "*", "\[Theta]1"}]], "0"},
          {"0", "0", "0", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[ImaginaryI]", "*", "\[Theta]2"}]]},
          {
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[ImaginaryI]", "*", "\[Theta]3"}]], "0", "0", "0"},
          {"0", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[ImaginaryI]", "*", "\[Theta]4"}]], "0", "0"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[Theta]3", "->", "\[Theta]1u"}], ",", 
        RowBox[{"\[Theta]1", "->", "\[Theta]2u"}], ",", 
        RowBox[{"\[Theta]4", "->", "\[Theta]1d"}], ",", 
        RowBox[{"\[Theta]2", "->", "\[Theta]2d"}]}], "}"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Theta]1u", "->", 
        RowBox[{
         SubscriptBox["\[CapitalChi]", "u"], "+", 
         SubscriptBox["\[CapitalPhi]", "u"]}]}], ",", 
       RowBox[{"\[Theta]2u", "->", 
        RowBox[{
         SubscriptBox["\[CapitalChi]", "u"], "-", 
         SubscriptBox["\[CapitalPhi]", "u"]}]}], ",", 
       RowBox[{"\[Theta]1d", "->", 
        RowBox[{
         SubscriptBox["\[CapitalChi]", "d"], "+", 
         SubscriptBox["\[CapitalPhi]", "d"]}]}], ",", 
       RowBox[{"\[Theta]2d", "->", 
        RowBox[{
         SubscriptBox["\[CapitalChi]", "d"], "-", 
         SubscriptBox["\[CapitalPhi]", "d"]}]}]}], "}"}]}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"TeXForm", "[", "SM", "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.8535706907009225`*^9, 3.8535706961538715`*^9}, {
   3.8535709273326464`*^9, 3.853570933206975*^9}, {3.853571000898013*^9, 
   3.8535710369215527`*^9}, {3.853571233758407*^9, 3.853571289355757*^9}, 
   3.853574234243018*^9, {3.853575148803644*^9, 3.853575373346877*^9}, {
   3.8535755991846952`*^9, 3.853575646991238*^9}, 3.8535797421699495`*^9, {
   3.8535797755474663`*^9, 3.85357979218495*^9}, {3.853579823963442*^9, 
   3.8535798871766386`*^9}, {3.8535799279616065`*^9, 
   3.8535799773367834`*^9}, {3.8535815006057606`*^9, 3.8535815118492517`*^9}, 
   3.8535815880903125`*^9, {3.8535816211802197`*^9, 3.8535816703620005`*^9}},
 CellLabel->"In[27]:=",ExpressionUUID->"a94ceaec-7df0-4866-8a0c-8fb35b3d93e6"],

Cell["\<\
\\left(
\\begin{array}{cccc}
 0 & 0 & e^{i \\left(X_u-\\Phi _u\\right)} & 0 \\\\
 0 & 0 & 0 & e^{i \\left(X_d-\\Phi _d\\right)} \\\\
 e^{i \\left(\\Phi _u+X_u\\right)} & 0 & 0 & 0 \\\\
 0 & e^{i \\left(\\Phi _d+X_d\\right)} & 0 & 0 \\\\
\\end{array}
\\right)\
\>", "Output",
 CellChangeTimes->{3.8535816336660185`*^9, 3.853581673604313*^9},
 CellLabel->
  "Out[30]//TeXForm=",ExpressionUUID->"e4038ef5-9ffc-4df3-a41d-a822ab0e4752"]
}, Open  ]],

Cell["\<\
\\left(
\\begin{array}{c}
 c^+_1 \\\\
 c^{u-}_{\\text{R1}} \\\\
 c^{d-}_{\\text{R1}} \\\\
\\end{array}
\\right)\
\>", "Input",
 CellChangeTimes->{{3.853579988456279*^9, 
  3.853579997735304*^9}},ExpressionUUID->"e3f1fa2d-eab3-40b0-a818-\
974054436135"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     FractionBox["1", "4"], ",", 
     SuperscriptBox[
      RowBox[{"Abs", "[", 
       RowBox[{
        FractionBox["1", "2"], 
        RowBox[{"(", 
         RowBox[{
          SqrtBox[
           RowBox[{"1", "-", "T"}]], "+", "1"}], ")"}]}], "]"}], "2"], ",", 
     SuperscriptBox[
      RowBox[{"Abs", "[", 
       RowBox[{
        FractionBox["1", "2"], 
        RowBox[{"(", 
         RowBox[{
          SqrtBox[
           RowBox[{"1", "-", "T"}]], "-", "1"}], ")"}]}], "]"}], "2"]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"T", ",", "0", ",", "1"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      FractionBox["1", "2"], 
      RowBox[{"(", 
       RowBox[{
        SqrtBox[
         RowBox[{"1", "-", "T"}]], "+", "1"}], ")"}]}], ",", 
     RowBox[{
      FractionBox["1", "2"], 
      RowBox[{"(", 
       RowBox[{
        SqrtBox[
         RowBox[{"1", "-", "T"}]], "-", "1"}], ")"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"T", ",", "0", ",", "1"}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.853583820410448*^9, 3.853583873754696*^9}, {
  3.853584017257573*^9, 3.8535840596411047`*^9}, {3.8535841007617283`*^9, 
  3.8535841033852415`*^9}},
 CellLabel->"In[35]:=",ExpressionUUID->"dfd33009-c69f-4b0b-ad0e-245d61335269"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJxTTMoPSmViYGAwAWIQ7ZX64uKBl6F2DGBwwX6BqH9bl2SLPYzfyLFZvVNy
CpwfEblw/YePS+B87v+NMe5y6+F81cB3Lw53b4Hzy89Z2s/4shPOF98ieI+R
cT+cv+2R85nzNofg/ENZc6Uj3xyB87+q2fKvzT0O5zP9XC0grXoKzjf7n7At
eN0ZOP9Mi8m5Y1rn4Xz5Ca9/rnx3Ac5//f3+vasGl+D8Ja92n+Lruwzn88ku
f//kyRU4vydza9oClWtw/jeH1U8y6q/D+SVGR7aIHb4B599fd6T7ouItOP93
1pXZmlW34XxtR/Z/abvvwPnuixTTN4rfQ4SXbLzSw5j7cL7Om1Du674P4Hxh
/g8cR34h+Cz7Z69XnvMQzs822X2T0/sRnL/aM2nBvm8I/tfXUgLPpj2G87cG
uzNPcXkC59d7tM7f8gzBV7zrdWNx61M438q8ZYqk0TM4P0bu/E/Gywj+11O9
jwoan8P5M1jiSoJUXiDcf2/rIqYjCD5rbWOIZeFLOJ9hZdz6R0Kv4PyiWet7
hQ4h+Hu1OzgE817D+YJeRTpNfG/g/Du6Fy5X7kHwN8yzV3kS9xbOj11vJij7
D8FvaF3YeGfVOzh/7QvZ2Xw+7+F8pRYRD/ZlCP50ee6v//8j+AA3HAsH
       "]]},
     Annotation[#, "Charting`Private`Tag$6607#1"]& ], 
    TagBox[
     {RGBColor[0.880722, 0.611041, 0.142051], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwVlWk8Ffgexo+lbHWMbZqjwYjMWEpXkrQ8t6Gy1sfSVfZbtlExaFpV1kob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       "]]},
     Annotation[#, "Charting`Private`Tag$6607#2"]& ], 
    TagBox[
     {RGBColor[0.560181, 0.691569, 0.194885], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwVUWk4lY0CFMlRfXYqWSpLV9YUaXsnEUIiu+wq8kkUspQtihIqqSTZld1B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       "]]},
     Annotation[#, "Charting`Private`Tag$6607#3"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 1}, {0., 0.9999999897959184}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.853583875775321*^9, 3.8535840204460754`*^9, 
  3.85358406065679*^9, 3.8535841044756384`*^9},
 CellLabel->"Out[35]=",ExpressionUUID->"681e2b1e-5d49-4b2a-b890-4f693e6c8d18"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwVlXs41Pkex8el6OZWp20Ih00tJeoUSrwTViF7ROlqWmw5otLldKGYQtKF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       "]]},
     Annotation[#, "Charting`Private`Tag$6663#1"]& ], 
    TagBox[
     {RGBColor[0.880722, 0.611041, 0.142051], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwVkns81Pkeh8eloqJEWkqOay61oVYu5UOcTehCZLVuW8gqHVmSs8QIIaUt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       "]]},
     Annotation[#, "Charting`Private`Tag$6663#2"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 1}, {-0.49992857142856245`, 0.9999999948979592}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.853583875775321*^9, 3.8535840204460754`*^9, 
  3.85358406065679*^9, 3.8535841045414596`*^9},
 CellLabel->"Out[36]=",ExpressionUUID->"232c31d4-5eea-4bc7-839d-a816e9e75cc7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"SetOptions", "[", 
  RowBox[{
   RowBox[{"EvaluationNotebook", "[", "]"}], ",", 
   RowBox[{"CellContext", "\[Rule]", "Notebook"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"ClearAll", "[", "\"\<Global`*\>\"", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"$Assumptions", "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "\[Theta]", ",", "\[Theta]1", ",", "\[Theta]2", ",", "\[Theta]3", ",", 
      "\[Theta]4", ",", "\[Theta]1u", ",", "\[Theta]2u", ",", "\[Theta]1d", 
      ",", "\[Theta]2d", ",", "\[Phi]", ",", "\[Epsilon]", ",", "T", ",", 
      SubscriptBox["\[CapitalChi]", "u"], ",", 
      SubscriptBox["\[CapitalChi]", "d"], ",", 
      SubscriptBox["\[CapitalPhi]", "u"], ",", 
      SubscriptBox["\[CapitalPhi]", "d"], ",", "\[CapitalPhi]", ",", 
      "\[Sigma]"}], "}"}], "\[Element]", "Reals"}]}], " ", 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"SSL", "=", 
    RowBox[{"SL", " ", "o", " ", "SM"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SSL", "=", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"cL", 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"\[ImaginaryI]", " ", "\[Theta]1"}]], " ", 
         SqrtBox["\[Epsilon]"]}], 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"\[ImaginaryI]", " ", "\[Theta]2"}]], " ", 
         SqrtBox["\[Epsilon]"]}]},
       {
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"\[ImaginaryI]", " ", "\[Theta]3"}]], " ", 
         SqrtBox["\[Epsilon]"]}], 
        RowBox[{"aL", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"\[ImaginaryI]", " ", "\[Theta]1"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", "\[Theta]3"}]}]]}], 
        RowBox[{"bL", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"\[ImaginaryI]", " ", "\[Theta]2"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", "\[Theta]3"}]}]]}]},
       {
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"\[ImaginaryI]", " ", "\[Theta]4"}]], " ", 
         SqrtBox["\[Epsilon]"]}], 
        RowBox[{"bL", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"\[ImaginaryI]", " ", "\[Theta]1"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", "\[Theta]4"}]}]]}], 
        RowBox[{"aL", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"\[ImaginaryI]", " ", "\[Theta]2"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", "\[Theta]4"}]}]]}]}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"SR", "=", 
    TagBox[
     RowBox[{"(", "\[NoBreak]", GridBox[{
        {"aR", "bR", 
         SqrtBox["\[Epsilon]"]},
        {"bR", "aR", 
         SqrtBox["\[Epsilon]"]},
        {
         SqrtBox["\[Epsilon]"], 
         SqrtBox["\[Epsilon]"], "cR"}
       },
       GridBoxAlignment->{
        "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
         "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.7]}, 
           Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
     Function[BoxForm`e$, 
      MatrixForm[BoxForm`e$]]]}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Combination", ".", " ", "I"}], " ", "did", " ", "it", "  ", 
    "following", " ", "the", " ", "Datta", " ", "book"}], "*)"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"R1I", "=", "cL"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"R1II", "=", 
   RowBox[{"(", GridBox[{
      {
       RowBox[{"aL", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"\[ImaginaryI]", " ", "\[Theta]1"}], "+", 
          RowBox[{"\[ImaginaryI]", " ", "\[Theta]3"}]}]]}], 
       RowBox[{"bL", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"\[ImaginaryI]", " ", "\[Theta]2"}], "+", 
          RowBox[{"\[ImaginaryI]", " ", "\[Theta]3"}]}]]}]},
      {
       RowBox[{"bL", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"\[ImaginaryI]", " ", "\[Theta]1"}], "+", 
          RowBox[{"\[ImaginaryI]", " ", "\[Theta]4"}]}]]}], 
       RowBox[{"aL", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"\[ImaginaryI]", " ", "\[Theta]2"}], "+", 
          RowBox[{"\[ImaginaryI]", " ", "\[Theta]4"}]}]]}]}
     },
     GridBoxAlignment->{
      "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}},
        "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}], ")"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"T1I", "=", 
   RowBox[{"(", GridBox[{
      {
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"\[ImaginaryI]", " ", "\[Theta]3"}]], " ", 
        SqrtBox["\[Epsilon]"]}]},
      {
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"\[ImaginaryI]", " ", "\[Theta]4"}]], " ", 
        SqrtBox["\[Epsilon]"]}]}
     },
     GridBoxAlignment->{
      "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}},
        "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}], ")"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"T1II", "=", 
    RowBox[{"(", GridBox[{
       {
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"\[ImaginaryI]", " ", "\[Theta]1"}]], " ", 
         SqrtBox["\[Epsilon]"]}], 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"\[ImaginaryI]", " ", "\[Theta]2"}]], " ", 
         SqrtBox["\[Epsilon]"]}]}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], ")"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"R2I", "=", 
   RowBox[{"(", GridBox[{
      {"aR", "bR"},
      {"bR", "aR"}
     },
     GridBoxAlignment->{
      "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}},
        "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}], ")"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"R2II", "=", "cR"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"T2I", "=", 
   RowBox[{"(", GridBox[{
      {
       SqrtBox["\[Epsilon]"], 
       SqrtBox["\[Epsilon]"]}
     },
     GridBoxAlignment->{
      "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}},
        "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}], ")"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"T2II", "=", 
    RowBox[{"(", GridBox[{
       {
        SqrtBox["\[Epsilon]"]},
       {
        SqrtBox["\[Epsilon]"]}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], ")"}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"S11", "=", 
   RowBox[{"R1I", "+", 
    RowBox[{"T1II", ".", "R2I", ".", 
     RowBox[{"Inverse", "[", 
      RowBox[{
       RowBox[{"IdentityMatrix", "[", "2", "]"}], "-", 
       RowBox[{"R1II", ".", "R2I"}]}], "]"}], ".", "T1I"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"S12", "=", 
   RowBox[{"T2I", ".", 
    RowBox[{"Inverse", "[", 
     RowBox[{
      RowBox[{"IdentityMatrix", "[", "2", "]"}], "-", 
      RowBox[{"R1II", ".", "R2I"}]}], "]"}], ".", "T1I"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"S21", "=", 
   RowBox[{"T1II", ".", 
    RowBox[{"Inverse", "[", 
     RowBox[{
      RowBox[{"IdentityMatrix", "[", "2", "]"}], "-", 
      RowBox[{"R2I", ".", "R1II"}]}], "]"}], ".", "T2II"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"S22", "=", 
    RowBox[{"R2II", "+", 
     RowBox[{"T2I", ".", 
      RowBox[{"Inverse", "[", 
       RowBox[{
        RowBox[{"IdentityMatrix", "[", "2", "]"}], "-", 
        RowBox[{"R1II", ".", "R2I"}]}], "]"}], ".", "R1II", ".", "T2II"}]}]}],
    ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"SS", "=", 
    RowBox[{"ArrayFlatten", "[", 
     RowBox[{"(", GridBox[{
        {"S11", "S12"},
        {"S21", "S22"}
       },
       GridBoxAlignment->{
        "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
         "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.7]}, 
           Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}, "RowsIndexed" -> {}}], ")"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"STRONG", " ", 
      RowBox[{"COUPLING", ":", " ", 
       RowBox[{"if", " ", "T"}]}]}], "=", 
     RowBox[{"0", " ", "|", "bL", 
      SuperscriptBox["|", "2"]}]}], ",", 
    RowBox[{
     RowBox[{"|", "bR", 
      SuperscriptBox["|", "2"]}], "=", 
     RowBox[{"1", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"|", "aL", 
         SuperscriptBox["|", "2"]}], ",", 
        RowBox[{
         RowBox[{"|", "aR", 
          SuperscriptBox["|", "2"]}], "=", "0"}]}], ")"}]}]}], ",", " ", 
    RowBox[{
     RowBox[{"i", ".", "e", ".", " ", "electrons"}], " ", "prefer", " ", "to",
      " ", "be", " ", "reflected", " ", "from", " ", "one", " ", "branch", 
     " ", "to", " ", "the", " ", "other", " ", "of", " ", "the", " ", 
     "ring"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"SS", "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"cL", "\[Rule]", " ", 
            RowBox[{"-", 
             RowBox[{"(", 
              RowBox[{"aL", "+", "bL"}], ")"}]}]}], ",", 
           RowBox[{"cR", "\[Rule]", " ", 
            RowBox[{"-", 
             RowBox[{"(", 
              RowBox[{"aR", "+", "bR"}], ")"}]}]}]}], "}"}]}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"aL", "\[Rule]", " ", 
           RowBox[{
            FractionBox["1", "2"], 
            RowBox[{"(", 
             RowBox[{
              SqrtBox[
               RowBox[{"1", "-", 
                RowBox[{"2", "\[Epsilon]"}]}]], "-", 
              RowBox[{"\[Sigma]", "*", "1"}]}], ")"}]}]}], ",", 
          RowBox[{"bL", "\[Rule]", " ", 
           RowBox[{
            FractionBox["1", "2"], 
            RowBox[{"(", 
             RowBox[{
              SqrtBox[
               RowBox[{"1", "-", 
                RowBox[{"2", "\[Epsilon]"}]}]], "+", 
              RowBox[{"\[Sigma]", "*", "1"}]}], ")"}]}]}], ",", 
          RowBox[{"aR", "\[Rule]", " ", 
           RowBox[{
            FractionBox["1", "2"], 
            RowBox[{"(", 
             RowBox[{
              SqrtBox[
               RowBox[{"1", "-", 
                RowBox[{"2", "\[Epsilon]"}]}]], "-", 
              RowBox[{"\[Sigma]", "*", "1"}]}], ")"}]}]}], ",", 
          RowBox[{"bR", "\[Rule]", " ", 
           RowBox[{
            FractionBox["1", "2"], 
            RowBox[{"(", 
             RowBox[{
              SqrtBox[
               RowBox[{"1", "-", 
                RowBox[{"2", "\[Epsilon]"}]}]], "+", 
              RowBox[{"\[Sigma]", "*", "1"}]}], ")"}]}]}]}], "}"}]}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"\[Theta]3", "->", "\[Theta]1u"}], ",", 
         RowBox[{"\[Theta]1", "->", "\[Theta]2u"}], ",", 
         RowBox[{"\[Theta]4", "->", "\[Theta]1d"}], ",", 
         RowBox[{"\[Theta]2", "->", "\[Theta]2d"}]}], "}"}]}], "/.", 
      RowBox[{"{", 
       RowBox[{"\[Epsilon]", "->", 
        FractionBox["T", "2"]}], "}"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Theta]1u", "->", 
        RowBox[{
         SubscriptBox["\[CapitalChi]", "u"], "+", 
         SubscriptBox["\[CapitalPhi]", "u"]}]}], ",", 
       RowBox[{"\[Theta]2u", "->", 
        RowBox[{
         SubscriptBox["\[CapitalChi]", "u"], "-", 
         SubscriptBox["\[CapitalPhi]", "u"]}]}], ",", 
       RowBox[{"\[Theta]1d", "->", 
        RowBox[{
         SubscriptBox["\[CapitalChi]", "d"], "+", 
         SubscriptBox["\[CapitalPhi]", "d"]}]}], ",", 
       RowBox[{"\[Theta]2d", "->", 
        RowBox[{
         SubscriptBox["\[CapitalChi]", "d"], "-", 
         SubscriptBox["\[CapitalPhi]", "d"]}]}]}], "}"}]}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       SubscriptBox["\[CapitalPhi]", "u"], "->", 
       FractionBox["\[CapitalPhi]", "2"]}], ",", 
      RowBox[{
       SubscriptBox["\[CapitalPhi]", "d"], "->", 
       RowBox[{"-", 
        FractionBox["\[CapitalPhi]", "2"]}]}]}], "}"}]}], "]"}], "//", 
  "MatrixForm"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.8535879825042057`*^9, 3.853588096382403*^9}, 
   3.8535881362815013`*^9, {3.853588180971424*^9, 3.8535882151788535`*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"d25c2fdc-3274-463e-ab39-22d51fe57244"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
   "\[Theta]", "|", "\[Theta]1", "|", "\[Theta]2", "|", "\[Theta]3", "|", 
    "\[Theta]4", "|", "\[Theta]1u", "|", "\[Theta]2u", "|", "\[Theta]1d", "|",
     "\[Theta]2d", "|", "\[Phi]", "|", "\[Epsilon]", "|", "T", "|", 
    SubscriptBox["\[CapitalChi]", "u"], "|", 
    SubscriptBox["\[CapitalChi]", "d"], "|", 
    SubscriptBox["\[CapitalPhi]", "u"], "|", 
    SubscriptBox["\[CapitalPhi]", "d"], "|", "\[CapitalPhi]", "|", 
    "\[Sigma]"}], ")"}], "\[Element]", 
  TemplateBox[{},
   "Reals"]}]], "Output",
 CellChangeTimes->{{3.8535882052486224`*^9, 3.8535882171218147`*^9}},
 CellLabel->"Out[3]=",ExpressionUUID->"9d82c762-dd56-4061-b58d-7b0cb4ba722c"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SqrtBox[
             RowBox[{"1", "-", "T"}]], "+", 
            RowBox[{"\[Sigma]", " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", "T", "+", 
               RowBox[{
                SqrtBox[
                 RowBox[{"1", "-", "T"}]], " ", "\[Sigma]"}]}], ")"}]}]}], 
           ")"}], " ", 
          RowBox[{"Cos", "[", "\[CapitalPhi]", "]"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SqrtBox[
             RowBox[{"1", "-", "T"}]], "+", 
            RowBox[{"\[Sigma]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "T", "+", 
               RowBox[{
                SqrtBox[
                 RowBox[{"1", "-", "T"}]], " ", "\[Sigma]"}]}], ")"}]}]}], 
           ")"}], " ", 
          RowBox[{"Cos", "[", 
           RowBox[{
            SubscriptBox["\[CapitalChi]", "d"], "-", 
            SubscriptBox["\[CapitalChi]", "u"]}], "]"}]}], "-", 
         RowBox[{"2", " ", 
          SqrtBox[
           RowBox[{"1", "-", "T"}]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["\[Sigma]", "2"]}], ")"}], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{
               SubscriptBox["\[CapitalChi]", "d"], "+", 
               SubscriptBox["\[CapitalChi]", "u"]}], "]"}]}], "+", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["\[Sigma]", "2"]}], ")"}], " ", 
             RowBox[{"Sin", "[", 
              RowBox[{
               SubscriptBox["\[CapitalChi]", "d"], "+", 
               SubscriptBox["\[CapitalChi]", "u"]}], "]"}]}]}], ")"}]}]}], 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"-", "\[ImaginaryI]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              SubscriptBox["\[CapitalChi]", "d"], "+", 
              SubscriptBox["\[CapitalChi]", "u"]}], ")"}]}]]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              SubscriptBox["\[CapitalChi]", "d"], "+", 
              SubscriptBox["\[CapitalChi]", "u"]}], ")"}]}]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "T"}], ")"}], " ", 
          SuperscriptBox["\[Sigma]", "2"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", "T", "+", 
            RowBox[{"2", " ", 
             SqrtBox[
              RowBox[{"1", "-", "T"}]], " ", "\[Sigma]"}], "+", 
            SuperscriptBox["\[Sigma]", "2"]}], ")"}], " ", 
          RowBox[{"Cos", "[", "\[CapitalPhi]", "]"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", "T", "-", 
            RowBox[{"2", " ", 
             SqrtBox[
              RowBox[{"1", "-", "T"}]], " ", "\[Sigma]"}], "+", 
            SuperscriptBox["\[Sigma]", "2"]}], ")"}], " ", 
          RowBox[{"Cos", "[", 
           RowBox[{
            SubscriptBox["\[CapitalChi]", "d"], "-", 
            SubscriptBox["\[CapitalChi]", "u"]}], "]"}]}]}]]}], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["1", "2"]}], " ", "\[ImaginaryI]", " ", 
           RowBox[{"(", 
            RowBox[{"\[CapitalPhi]", "+", 
             RowBox[{"2", " ", 
              SubscriptBox["\[CapitalChi]", "d"]}], "+", 
             RowBox[{"2", " ", 
              SubscriptBox["\[CapitalChi]", "u"]}]}], ")"}]}]], " ", "T", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"\[ImaginaryI]", " ", 
              SubscriptBox["\[CapitalChi]", "d"]}]]}], "-", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{"\[CapitalPhi]", "+", 
               SubscriptBox["\[CapitalChi]", "u"]}], ")"}]}]], "+", 
           RowBox[{
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"\[ImaginaryI]", " ", 
              RowBox[{"(", 
               RowBox[{"\[CapitalPhi]", "+", 
                RowBox[{"2", " ", 
                 SubscriptBox["\[CapitalChi]", "d"]}], "+", 
                SubscriptBox["\[CapitalChi]", "u"]}], ")"}]}]], " ", 
            SuperscriptBox["\[Sigma]", "2"]}], "+", 
           RowBox[{
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"\[ImaginaryI]", " ", 
              RowBox[{"(", 
               RowBox[{
                SubscriptBox["\[CapitalChi]", "d"], "+", 
                RowBox[{"2", " ", 
                 SubscriptBox["\[CapitalChi]", "u"]}]}], ")"}]}]], " ", 
            SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}], 
        RowBox[{
         RowBox[{"2", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"-", "\[ImaginaryI]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              SubscriptBox["\[CapitalChi]", "d"], "+", 
              SubscriptBox["\[CapitalChi]", "u"]}], ")"}]}]]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              SubscriptBox["\[CapitalChi]", "d"], "+", 
              SubscriptBox["\[CapitalChi]", "u"]}], ")"}]}]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "T"}], ")"}], " ", 
          SuperscriptBox["\[Sigma]", "2"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "T", "-", 
            RowBox[{"\[Sigma]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                SqrtBox[
                 RowBox[{"1", "-", "T"}]]}], "+", "\[Sigma]"}], ")"}]}]}], 
           ")"}], " ", 
          RowBox[{"Cos", "[", "\[CapitalPhi]", "]"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "T", "+", 
            RowBox[{"2", " ", 
             SqrtBox[
              RowBox[{"1", "-", "T"}]], " ", "\[Sigma]"}], "-", 
            SuperscriptBox["\[Sigma]", "2"]}], ")"}], " ", 
          RowBox[{"Cos", "[", 
           RowBox[{
            SubscriptBox["\[CapitalChi]", "d"], "-", 
            SubscriptBox["\[CapitalChi]", "u"]}], "]"}]}]}]]}]},
     {
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["1", "2"]}], " ", "\[ImaginaryI]", " ", 
           RowBox[{"(", 
            RowBox[{"\[CapitalPhi]", "+", 
             RowBox[{"2", " ", 
              SubscriptBox["\[CapitalChi]", "d"]}], "+", 
             RowBox[{"2", " ", 
              SubscriptBox["\[CapitalChi]", "u"]}]}], ")"}]}]], " ", "T", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"\[ImaginaryI]", " ", 
              RowBox[{"(", 
               RowBox[{"\[CapitalPhi]", "+", 
                SubscriptBox["\[CapitalChi]", "d"]}], ")"}]}]]}], "-", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[ImaginaryI]", " ", 
             SubscriptBox["\[CapitalChi]", "u"]}]], "+", 
           RowBox[{
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"\[ImaginaryI]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 SubscriptBox["\[CapitalChi]", "d"]}], "+", 
                SubscriptBox["\[CapitalChi]", "u"]}], ")"}]}]], " ", 
            SuperscriptBox["\[Sigma]", "2"]}], "+", 
           RowBox[{
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"\[ImaginaryI]", " ", 
              RowBox[{"(", 
               RowBox[{"\[CapitalPhi]", "+", 
                SubscriptBox["\[CapitalChi]", "d"], "+", 
                RowBox[{"2", " ", 
                 SubscriptBox["\[CapitalChi]", "u"]}]}], ")"}]}]], " ", 
            SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}], 
        RowBox[{
         RowBox[{"2", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"-", "\[ImaginaryI]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              SubscriptBox["\[CapitalChi]", "d"], "+", 
              SubscriptBox["\[CapitalChi]", "u"]}], ")"}]}]]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              SubscriptBox["\[CapitalChi]", "d"], "+", 
              SubscriptBox["\[CapitalChi]", "u"]}], ")"}]}]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "T"}], ")"}], " ", 
          SuperscriptBox["\[Sigma]", "2"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "T", "-", 
            RowBox[{"\[Sigma]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                SqrtBox[
                 RowBox[{"1", "-", "T"}]]}], "+", "\[Sigma]"}], ")"}]}]}], 
           ")"}], " ", 
          RowBox[{"Cos", "[", "\[CapitalPhi]", "]"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "T", "+", 
            RowBox[{"2", " ", 
             SqrtBox[
              RowBox[{"1", "-", "T"}]], " ", "\[Sigma]"}], "-", 
            SuperscriptBox["\[Sigma]", "2"]}], ")"}], " ", 
          RowBox[{"Cos", "[", 
           RowBox[{
            SubscriptBox["\[CapitalChi]", "d"], "-", 
            SubscriptBox["\[CapitalChi]", "u"]}], "]"}]}]}]]}], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SqrtBox[
             RowBox[{"1", "-", "T"}]], "+", 
            RowBox[{"\[Sigma]", " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", "T", "+", 
               RowBox[{
                SqrtBox[
                 RowBox[{"1", "-", "T"}]], " ", "\[Sigma]"}]}], ")"}]}]}], 
           ")"}], " ", 
          RowBox[{"Cos", "[", "\[CapitalPhi]", "]"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SqrtBox[
             RowBox[{"1", "-", "T"}]], "+", 
            RowBox[{"\[Sigma]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "T", "+", 
               RowBox[{
                SqrtBox[
                 RowBox[{"1", "-", "T"}]], " ", "\[Sigma]"}]}], ")"}]}]}], 
           ")"}], " ", 
          RowBox[{"Cos", "[", 
           RowBox[{
            SubscriptBox["\[CapitalChi]", "d"], "-", 
            SubscriptBox["\[CapitalChi]", "u"]}], "]"}]}], "-", 
         RowBox[{"2", " ", 
          SqrtBox[
           RowBox[{"1", "-", "T"}]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["\[Sigma]", "2"]}], ")"}], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{
               SubscriptBox["\[CapitalChi]", "d"], "+", 
               SubscriptBox["\[CapitalChi]", "u"]}], "]"}]}], "+", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["\[Sigma]", "2"]}], ")"}], " ", 
             RowBox[{"Sin", "[", 
              RowBox[{
               SubscriptBox["\[CapitalChi]", "d"], "+", 
               SubscriptBox["\[CapitalChi]", "u"]}], "]"}]}]}], ")"}]}]}], 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"-", "\[ImaginaryI]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              SubscriptBox["\[CapitalChi]", "d"], "+", 
              SubscriptBox["\[CapitalChi]", "u"]}], ")"}]}]]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              SubscriptBox["\[CapitalChi]", "d"], "+", 
              SubscriptBox["\[CapitalChi]", "u"]}], ")"}]}]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "T"}], ")"}], " ", 
          SuperscriptBox["\[Sigma]", "2"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", "T", "+", 
            RowBox[{"2", " ", 
             SqrtBox[
              RowBox[{"1", "-", "T"}]], " ", "\[Sigma]"}], "+", 
            SuperscriptBox["\[Sigma]", "2"]}], ")"}], " ", 
          RowBox[{"Cos", "[", "\[CapitalPhi]", "]"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", "T", "-", 
            RowBox[{"2", " ", 
             SqrtBox[
              RowBox[{"1", "-", "T"}]], " ", "\[Sigma]"}], "+", 
            SuperscriptBox["\[Sigma]", "2"]}], ")"}], " ", 
          RowBox[{"Cos", "[", 
           RowBox[{
            SubscriptBox["\[CapitalChi]", "d"], "-", 
            SubscriptBox["\[CapitalChi]", "u"]}], "]"}]}]}]]}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.8535882052486224`*^9, 3.853588245764707*^9},
 CellLabel->
  "Out[19]//MatrixForm=",ExpressionUUID->"0d88cc3b-6348-4722-a38a-\
eaff82dc3649"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"SetOptions", "[", 
  RowBox[{
   RowBox[{"EvaluationNotebook", "[", "]"}], ",", 
   RowBox[{"CellContext", "\[Rule]", "Notebook"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"ClearAll", "[", "\"\<Global`*\>\"", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"$Assumptions", "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "\[Theta]", ",", "\[Theta]1", ",", "\[Theta]2", ",", "\[Theta]3", ",", 
      "\[Theta]4", ",", "\[Theta]1u", ",", "\[Theta]2u", ",", "\[Theta]1d", 
      ",", "\[Theta]2d", ",", "\[Phi]", ",", "\[Epsilon]", ",", "T", ",", 
      SubscriptBox["\[CapitalChi]", "u"], ",", 
      SubscriptBox["\[CapitalChi]", "d"], ",", 
      SubscriptBox["\[CapitalPhi]", "u"], ",", 
      SubscriptBox["\[CapitalPhi]", "d"], ",", "\[CapitalPhi]", ",", 
      "\[Sigma]"}], "}"}], "\[Element]", "Reals"}]}], " ", 
  "\[IndentingNewLine]", "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    TagBox[
     RowBox[{"(", "\[NoBreak]", GridBox[{
        {
         RowBox[{"-", 
          FractionBox[
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               SqrtBox[
                RowBox[{"1", "-", "T"}]], "+", 
               RowBox[{"\[Sigma]", " ", 
                RowBox[{"(", 
                 RowBox[{"2", "-", "T", "+", 
                  RowBox[{
                   SqrtBox[
                    RowBox[{"1", "-", "T"}]], " ", "\[Sigma]"}]}], ")"}]}]}], 
              ")"}], " ", 
             RowBox[{"Cos", "[", "\[CapitalPhi]", "]"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               SqrtBox[
                RowBox[{"1", "-", "T"}]], "+", 
               RowBox[{"\[Sigma]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", "T", "+", 
                  RowBox[{
                   SqrtBox[
                    RowBox[{"1", "-", "T"}]], " ", "\[Sigma]"}]}], ")"}]}]}], 
              ")"}], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{
               SubscriptBox["\[CapitalChi]", "d"], "-", 
               SubscriptBox["\[CapitalChi]", "u"]}], "]"}]}], "-", 
            RowBox[{"2", " ", 
             SqrtBox[
              RowBox[{"1", "-", "T"}]], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  SuperscriptBox["\[Sigma]", "2"]}], ")"}], " ", 
                RowBox[{"Cos", "[", 
                 RowBox[{
                  SubscriptBox["\[CapitalChi]", "d"], "+", 
                  SubscriptBox["\[CapitalChi]", "u"]}], "]"}]}], "+", 
               RowBox[{"\[ImaginaryI]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  SuperscriptBox["\[Sigma]", "2"]}], ")"}], " ", 
                RowBox[{"Sin", "[", 
                 RowBox[{
                  SubscriptBox["\[CapitalChi]", "d"], "+", 
                  SubscriptBox["\[CapitalChi]", "u"]}], "]"}]}]}], ")"}]}]}], 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{
               RowBox[{"-", "\[ImaginaryI]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 SubscriptBox["\[CapitalChi]", "d"], "+", 
                 SubscriptBox["\[CapitalChi]", "u"]}], ")"}]}]]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"\[ImaginaryI]", " ", 
               RowBox[{"(", 
                RowBox[{
                 SubscriptBox["\[CapitalChi]", "d"], "+", 
                 SubscriptBox["\[CapitalChi]", "u"]}], ")"}]}]], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "T"}], ")"}], " ", 
             SuperscriptBox["\[Sigma]", "2"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "-", "T", "+", 
               RowBox[{"2", " ", 
                SqrtBox[
                 RowBox[{"1", "-", "T"}]], " ", "\[Sigma]"}], "+", 
               SuperscriptBox["\[Sigma]", "2"]}], ")"}], " ", 
             RowBox[{"Cos", "[", "\[CapitalPhi]", "]"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "-", "T", "-", 
               RowBox[{"2", " ", 
                SqrtBox[
                 RowBox[{"1", "-", "T"}]], " ", "\[Sigma]"}], "+", 
               SuperscriptBox["\[Sigma]", "2"]}], ")"}], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{
               SubscriptBox["\[CapitalChi]", "d"], "-", 
               SubscriptBox["\[CapitalChi]", "u"]}], "]"}]}]}]]}], 
         RowBox[{"-", 
          FractionBox[
           RowBox[{
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{
              RowBox[{"-", 
               FractionBox["1", "2"]}], " ", "\[ImaginaryI]", " ", 
              RowBox[{"(", 
               RowBox[{"\[CapitalPhi]", "+", 
                RowBox[{"2", " ", 
                 SubscriptBox["\[CapitalChi]", "d"]}], "+", 
                RowBox[{"2", " ", 
                 SubscriptBox["\[CapitalChi]", "u"]}]}], ")"}]}]], " ", "T", 
            " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"\[ImaginaryI]", " ", 
                 SubscriptBox["\[CapitalChi]", "d"]}]]}], "-", 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{"\[ImaginaryI]", " ", 
                RowBox[{"(", 
                 RowBox[{"\[CapitalPhi]", "+", 
                  SubscriptBox["\[CapitalChi]", "u"]}], ")"}]}]], "+", 
              RowBox[{
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"\[ImaginaryI]", " ", 
                 RowBox[{"(", 
                  RowBox[{"\[CapitalPhi]", "+", 
                   RowBox[{"2", " ", 
                    SubscriptBox["\[CapitalChi]", "d"]}], "+", 
                   SubscriptBox["\[CapitalChi]", "u"]}], ")"}]}]], " ", 
               SuperscriptBox["\[Sigma]", "2"]}], "+", 
              RowBox[{
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"\[ImaginaryI]", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SubscriptBox["\[CapitalChi]", "d"], "+", 
                   RowBox[{"2", " ", 
                    SubscriptBox["\[CapitalChi]", "u"]}]}], ")"}]}]], " ", 
               SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}], 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{
               RowBox[{"-", "\[ImaginaryI]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 SubscriptBox["\[CapitalChi]", "d"], "+", 
                 SubscriptBox["\[CapitalChi]", "u"]}], ")"}]}]]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"\[ImaginaryI]", " ", 
               RowBox[{"(", 
                RowBox[{
                 SubscriptBox["\[CapitalChi]", "d"], "+", 
                 SubscriptBox["\[CapitalChi]", "u"]}], ")"}]}]], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "T"}], ")"}], " ", 
             SuperscriptBox["\[Sigma]", "2"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "T", "-", 
               RowBox[{"\[Sigma]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", 
                   SqrtBox[
                    RowBox[{"1", "-", "T"}]]}], "+", "\[Sigma]"}], ")"}]}]}], 
              ")"}], " ", 
             RowBox[{"Cos", "[", "\[CapitalPhi]", "]"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "T", "+", 
               RowBox[{"2", " ", 
                SqrtBox[
                 RowBox[{"1", "-", "T"}]], " ", "\[Sigma]"}], "-", 
               SuperscriptBox["\[Sigma]", "2"]}], ")"}], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{
               SubscriptBox["\[CapitalChi]", "d"], "-", 
               SubscriptBox["\[CapitalChi]", "u"]}], "]"}]}]}]]}]},
        {
         RowBox[{"-", 
          FractionBox[
           RowBox[{
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{
              RowBox[{"-", 
               FractionBox["1", "2"]}], " ", "\[ImaginaryI]", " ", 
              RowBox[{"(", 
               RowBox[{"\[CapitalPhi]", "+", 
                RowBox[{"2", " ", 
                 SubscriptBox["\[CapitalChi]", "d"]}], "+", 
                RowBox[{"2", " ", 
                 SubscriptBox["\[CapitalChi]", "u"]}]}], ")"}]}]], " ", "T", 
            " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"\[ImaginaryI]", " ", 
                 RowBox[{"(", 
                  RowBox[{"\[CapitalPhi]", "+", 
                   SubscriptBox["\[CapitalChi]", "d"]}], ")"}]}]]}], "-", 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{"\[ImaginaryI]", " ", 
                SubscriptBox["\[CapitalChi]", "u"]}]], "+", 
              RowBox[{
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"\[ImaginaryI]", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", 
                    SubscriptBox["\[CapitalChi]", "d"]}], "+", 
                   SubscriptBox["\[CapitalChi]", "u"]}], ")"}]}]], " ", 
               SuperscriptBox["\[Sigma]", "2"]}], "+", 
              RowBox[{
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"\[ImaginaryI]", " ", 
                 RowBox[{"(", 
                  RowBox[{"\[CapitalPhi]", "+", 
                   SubscriptBox["\[CapitalChi]", "d"], "+", 
                   RowBox[{"2", " ", 
                    SubscriptBox["\[CapitalChi]", "u"]}]}], ")"}]}]], " ", 
               SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}], 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{
               RowBox[{"-", "\[ImaginaryI]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 SubscriptBox["\[CapitalChi]", "d"], "+", 
                 SubscriptBox["\[CapitalChi]", "u"]}], ")"}]}]]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"\[ImaginaryI]", " ", 
               RowBox[{"(", 
                RowBox[{
                 SubscriptBox["\[CapitalChi]", "d"], "+", 
                 SubscriptBox["\[CapitalChi]", "u"]}], ")"}]}]], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "T"}], ")"}], " ", 
             SuperscriptBox["\[Sigma]", "2"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "T", "-", 
               RowBox[{"\[Sigma]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", 
                   SqrtBox[
                    RowBox[{"1", "-", "T"}]]}], "+", "\[Sigma]"}], ")"}]}]}], 
              ")"}], " ", 
             RowBox[{"Cos", "[", "\[CapitalPhi]", "]"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "T", "+", 
               RowBox[{"2", " ", 
                SqrtBox[
                 RowBox[{"1", "-", "T"}]], " ", "\[Sigma]"}], "-", 
               SuperscriptBox["\[Sigma]", "2"]}], ")"}], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{
               SubscriptBox["\[CapitalChi]", "d"], "-", 
               SubscriptBox["\[CapitalChi]", "u"]}], "]"}]}]}]]}], 
         RowBox[{"-", 
          FractionBox[
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               SqrtBox[
                RowBox[{"1", "-", "T"}]], "+", 
               RowBox[{"\[Sigma]", " ", 
                RowBox[{"(", 
                 RowBox[{"2", "-", "T", "+", 
                  RowBox[{
                   SqrtBox[
                    RowBox[{"1", "-", "T"}]], " ", "\[Sigma]"}]}], ")"}]}]}], 
              ")"}], " ", 
             RowBox[{"Cos", "[", "\[CapitalPhi]", "]"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               SqrtBox[
                RowBox[{"1", "-", "T"}]], "+", 
               RowBox[{"\[Sigma]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", "T", "+", 
                  RowBox[{
                   SqrtBox[
                    RowBox[{"1", "-", "T"}]], " ", "\[Sigma]"}]}], ")"}]}]}], 
              ")"}], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{
               SubscriptBox["\[CapitalChi]", "d"], "-", 
               SubscriptBox["\[CapitalChi]", "u"]}], "]"}]}], "-", 
            RowBox[{"2", " ", 
             SqrtBox[
              RowBox[{"1", "-", "T"}]], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  SuperscriptBox["\[Sigma]", "2"]}], ")"}], " ", 
                RowBox[{"Cos", "[", 
                 RowBox[{
                  SubscriptBox["\[CapitalChi]", "d"], "+", 
                  SubscriptBox["\[CapitalChi]", "u"]}], "]"}]}], "+", 
               RowBox[{"\[ImaginaryI]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  SuperscriptBox["\[Sigma]", "2"]}], ")"}], " ", 
                RowBox[{"Sin", "[", 
                 RowBox[{
                  SubscriptBox["\[CapitalChi]", "d"], "+", 
                  SubscriptBox["\[CapitalChi]", "u"]}], "]"}]}]}], ")"}]}]}], 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{
               RowBox[{"-", "\[ImaginaryI]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 SubscriptBox["\[CapitalChi]", "d"], "+", 
                 SubscriptBox["\[CapitalChi]", "u"]}], ")"}]}]]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"\[ImaginaryI]", " ", 
               RowBox[{"(", 
                RowBox[{
                 SubscriptBox["\[CapitalChi]", "d"], "+", 
                 SubscriptBox["\[CapitalChi]", "u"]}], ")"}]}]], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "T"}], ")"}], " ", 
             SuperscriptBox["\[Sigma]", "2"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "-", "T", "+", 
               RowBox[{"2", " ", 
                SqrtBox[
                 RowBox[{"1", "-", "T"}]], " ", "\[Sigma]"}], "+", 
               SuperscriptBox["\[Sigma]", "2"]}], ")"}], " ", 
             RowBox[{"Cos", "[", "\[CapitalPhi]", "]"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "-", "T", "-", 
               RowBox[{"2", " ", 
                SqrtBox[
                 RowBox[{"1", "-", "T"}]], " ", "\[Sigma]"}], "+", 
               SuperscriptBox["\[Sigma]", "2"]}], ")"}], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{
               SubscriptBox["\[CapitalChi]", "d"], "-", 
               SubscriptBox["\[CapitalChi]", "u"]}], "]"}]}]}]]}]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.7]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}], "\[NoBreak]", ")"}],
     Function[BoxForm`e$, 
      MatrixForm[BoxForm`e$]]], "/.", 
    RowBox[{"{", 
     RowBox[{
      SuperscriptBox["\[Sigma]", "2"], "->", "1"}], "}"}]}], "]"}], "//", 
  "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.853588296020093*^9, 3.853588325160548*^9}, {
  3.853588356426157*^9, 3.8535883583568974`*^9}},
 CellLabel->"In[24]:=",ExpressionUUID->"105efe86-15f8-44a0-b50e-64725343b11d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
   "\[Theta]", "|", "\[Theta]1", "|", "\[Theta]2", "|", "\[Theta]3", "|", 
    "\[Theta]4", "|", "\[Theta]1u", "|", "\[Theta]2u", "|", "\[Theta]1d", "|",
     "\[Theta]2d", "|", "\[Phi]", "|", "\[Epsilon]", "|", "T", "|", 
    SubscriptBox["\[CapitalChi]", "u"], "|", 
    SubscriptBox["\[CapitalChi]", "d"], "|", 
    SubscriptBox["\[CapitalPhi]", "u"], "|", 
    SubscriptBox["\[CapitalPhi]", "d"], "|", "\[CapitalPhi]", "|", 
    "\[Sigma]"}], ")"}], "\[Element]", 
  TemplateBox[{},
   "Reals"]}]], "Output",
 CellChangeTimes->{{3.853588339090789*^9, 3.853588359209636*^9}},
 CellLabel->"Out[26]=",ExpressionUUID->"636abff4-0f65-468e-bd50-5eaa6c98b245"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SqrtBox[
             RowBox[{"1", "-", "T"}]], "+", 
            RowBox[{"\[Sigma]", " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", "T", "+", 
               RowBox[{
                SqrtBox[
                 RowBox[{"1", "-", "T"}]], " ", "\[Sigma]"}]}], ")"}]}]}], 
           ")"}], " ", 
          RowBox[{"Cos", "[", "\[CapitalPhi]", "]"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SqrtBox[
             RowBox[{"1", "-", "T"}]], "+", 
            RowBox[{"\[Sigma]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "T", "+", 
               RowBox[{
                SqrtBox[
                 RowBox[{"1", "-", "T"}]], " ", "\[Sigma]"}]}], ")"}]}]}], 
           ")"}], " ", 
          RowBox[{"Cos", "[", 
           RowBox[{
            SubscriptBox["\[CapitalChi]", "d"], "-", 
            SubscriptBox["\[CapitalChi]", "u"]}], "]"}]}], "-", 
         RowBox[{"4", " ", 
          SqrtBox[
           RowBox[{"1", "-", "T"}]], " ", 
          RowBox[{"Cos", "[", 
           RowBox[{
            SubscriptBox["\[CapitalChi]", "d"], "+", 
            SubscriptBox["\[CapitalChi]", "u"]}], "]"}]}]}], 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", "-", "T", "+", 
            RowBox[{"2", " ", 
             SqrtBox[
              RowBox[{"1", "-", "T"}]], " ", "\[Sigma]"}]}], ")"}], " ", 
          RowBox[{"Cos", "[", "\[CapitalPhi]", "]"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "T", "+", 
            RowBox[{"2", " ", 
             SqrtBox[
              RowBox[{"1", "-", "T"}]], " ", "\[Sigma]"}]}], ")"}], " ", 
          RowBox[{"Cos", "[", 
           RowBox[{
            SubscriptBox["\[CapitalChi]", "d"], "-", 
            SubscriptBox["\[CapitalChi]", "u"]}], "]"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "T"}], ")"}], " ", 
          RowBox[{"Cos", "[", 
           RowBox[{
            SubscriptBox["\[CapitalChi]", "d"], "+", 
            SubscriptBox["\[CapitalChi]", "u"]}], "]"}]}], "+", 
         RowBox[{"2", " ", "\[ImaginaryI]", " ", "T", " ", 
          RowBox[{"Sin", "[", 
           RowBox[{
            SubscriptBox["\[CapitalChi]", "d"], "+", 
            SubscriptBox["\[CapitalChi]", "u"]}], "]"}]}]}]]}], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["1", "2"]}], " ", "\[ImaginaryI]", " ", 
           RowBox[{"(", 
            RowBox[{"\[CapitalPhi]", "+", 
             RowBox[{"2", " ", 
              SubscriptBox["\[CapitalChi]", "d"]}], "+", 
             RowBox[{"2", " ", 
              SubscriptBox["\[CapitalChi]", "u"]}]}], ")"}]}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"\[ImaginaryI]", " ", 
              SubscriptBox["\[CapitalChi]", "d"]}]]}], "-", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{"\[CapitalPhi]", "+", 
               SubscriptBox["\[CapitalChi]", "u"]}], ")"}]}]], "+", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{"\[CapitalPhi]", "+", 
               RowBox[{"2", " ", 
                SubscriptBox["\[CapitalChi]", "d"]}], "+", 
               SubscriptBox["\[CapitalChi]", "u"]}], ")"}]}]], "+", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               SubscriptBox["\[CapitalChi]", "d"], "+", 
               RowBox[{"2", " ", 
                SubscriptBox["\[CapitalChi]", "u"]}]}], ")"}]}]]}], ")"}], 
         " ", "T"}], 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              SubscriptBox["\[CapitalChi]", "d"], "+", 
              SubscriptBox["\[CapitalChi]", "u"]}], ")"}]}]], " ", "T"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "T", "-", 
            RowBox[{"\[Sigma]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                SqrtBox[
                 RowBox[{"1", "-", "T"}]]}], "+", "\[Sigma]"}], ")"}]}]}], 
           ")"}], " ", 
          RowBox[{"Cos", "[", "\[CapitalPhi]", "]"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "T", "+", 
            RowBox[{"2", " ", 
             SqrtBox[
              RowBox[{"1", "-", "T"}]], " ", "\[Sigma]"}]}], ")"}], " ", 
          RowBox[{"Cos", "[", 
           RowBox[{
            SubscriptBox["\[CapitalChi]", "d"], "-", 
            SubscriptBox["\[CapitalChi]", "u"]}], "]"}]}], "+", 
         RowBox[{"4", " ", 
          RowBox[{"Cos", "[", 
           RowBox[{
            SubscriptBox["\[CapitalChi]", "d"], "+", 
            SubscriptBox["\[CapitalChi]", "u"]}], "]"}]}]}]]}]},
     {
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["1", "2"]}], " ", "\[ImaginaryI]", " ", 
           RowBox[{"(", 
            RowBox[{"\[CapitalPhi]", "+", 
             RowBox[{"2", " ", 
              SubscriptBox["\[CapitalChi]", "d"]}], "+", 
             RowBox[{"2", " ", 
              SubscriptBox["\[CapitalChi]", "u"]}]}], ")"}]}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"\[ImaginaryI]", " ", 
              RowBox[{"(", 
               RowBox[{"\[CapitalPhi]", "+", 
                SubscriptBox["\[CapitalChi]", "d"]}], ")"}]}]]}], "-", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[ImaginaryI]", " ", 
             SubscriptBox["\[CapitalChi]", "u"]}]], "+", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                SubscriptBox["\[CapitalChi]", "d"]}], "+", 
               SubscriptBox["\[CapitalChi]", "u"]}], ")"}]}]], "+", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{"\[CapitalPhi]", "+", 
               SubscriptBox["\[CapitalChi]", "d"], "+", 
               RowBox[{"2", " ", 
                SubscriptBox["\[CapitalChi]", "u"]}]}], ")"}]}]]}], ")"}], 
         " ", "T"}], 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              SubscriptBox["\[CapitalChi]", "d"], "+", 
              SubscriptBox["\[CapitalChi]", "u"]}], ")"}]}]], " ", "T"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "T", "-", 
            RowBox[{"\[Sigma]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                SqrtBox[
                 RowBox[{"1", "-", "T"}]]}], "+", "\[Sigma]"}], ")"}]}]}], 
           ")"}], " ", 
          RowBox[{"Cos", "[", "\[CapitalPhi]", "]"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "T", "+", 
            RowBox[{"2", " ", 
             SqrtBox[
              RowBox[{"1", "-", "T"}]], " ", "\[Sigma]"}]}], ")"}], " ", 
          RowBox[{"Cos", "[", 
           RowBox[{
            SubscriptBox["\[CapitalChi]", "d"], "-", 
            SubscriptBox["\[CapitalChi]", "u"]}], "]"}]}], "+", 
         RowBox[{"4", " ", 
          RowBox[{"Cos", "[", 
           RowBox[{
            SubscriptBox["\[CapitalChi]", "d"], "+", 
            SubscriptBox["\[CapitalChi]", "u"]}], "]"}]}]}]]}], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SqrtBox[
             RowBox[{"1", "-", "T"}]], "+", 
            RowBox[{"\[Sigma]", " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", "T", "+", 
               RowBox[{
                SqrtBox[
                 RowBox[{"1", "-", "T"}]], " ", "\[Sigma]"}]}], ")"}]}]}], 
           ")"}], " ", 
          RowBox[{"Cos", "[", "\[CapitalPhi]", "]"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SqrtBox[
             RowBox[{"1", "-", "T"}]], "+", 
            RowBox[{"\[Sigma]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "T", "+", 
               RowBox[{
                SqrtBox[
                 RowBox[{"1", "-", "T"}]], " ", "\[Sigma]"}]}], ")"}]}]}], 
           ")"}], " ", 
          RowBox[{"Cos", "[", 
           RowBox[{
            SubscriptBox["\[CapitalChi]", "d"], "-", 
            SubscriptBox["\[CapitalChi]", "u"]}], "]"}]}], "-", 
         RowBox[{"4", " ", 
          SqrtBox[
           RowBox[{"1", "-", "T"}]], " ", 
          RowBox[{"Cos", "[", 
           RowBox[{
            SubscriptBox["\[CapitalChi]", "d"], "+", 
            SubscriptBox["\[CapitalChi]", "u"]}], "]"}]}]}], 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", "-", "T", "+", 
            RowBox[{"2", " ", 
             SqrtBox[
              RowBox[{"1", "-", "T"}]], " ", "\[Sigma]"}]}], ")"}], " ", 
          RowBox[{"Cos", "[", "\[CapitalPhi]", "]"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "T", "+", 
            RowBox[{"2", " ", 
             SqrtBox[
              RowBox[{"1", "-", "T"}]], " ", "\[Sigma]"}]}], ")"}], " ", 
          RowBox[{"Cos", "[", 
           RowBox[{
            SubscriptBox["\[CapitalChi]", "d"], "-", 
            SubscriptBox["\[CapitalChi]", "u"]}], "]"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "T"}], ")"}], " ", 
          RowBox[{"Cos", "[", 
           RowBox[{
            SubscriptBox["\[CapitalChi]", "d"], "+", 
            SubscriptBox["\[CapitalChi]", "u"]}], "]"}]}], "+", 
         RowBox[{"2", " ", "\[ImaginaryI]", " ", "T", " ", 
          RowBox[{"Sin", "[", 
           RowBox[{
            SubscriptBox["\[CapitalChi]", "d"], "+", 
            SubscriptBox["\[CapitalChi]", "u"]}], "]"}]}]}]]}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.853588339090789*^9, 3.853588359242571*^9}},
 CellLabel->
  "Out[27]//MatrixForm=",ExpressionUUID->"3fd8b802-2d38-4093-9b91-\
eeaa14106288"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"SetOptions", "[", 
  RowBox[{
   RowBox[{"EvaluationNotebook", "[", "]"}], ",", 
   RowBox[{"CellContext", "\[Rule]", "Notebook"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"ClearAll", "[", "\"\<Global`*\>\"", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"$Assumptions", "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "\[Theta]", ",", "\[Theta]1", ",", "\[Theta]2", ",", "\[Theta]3", ",", 
      "\[Theta]4", ",", "\[Theta]1u", ",", "\[Theta]2u", ",", "\[Theta]1d", 
      ",", "\[Theta]2d", ",", "\[Phi]", ",", "\[Epsilon]", ",", "T", ",", 
      SubscriptBox["\[CapitalChi]", "u"], ",", 
      SubscriptBox["\[CapitalChi]", "d"], ",", 
      SubscriptBox["\[CapitalPhi]", "u"], ",", 
      SubscriptBox["\[CapitalPhi]", "d"], ",", "\[CapitalPhi]", ",", 
      "\[Sigma]", ",", "R", ",", "\[CapitalChi]", ",", 
      "\[Delta]\[CapitalChi]"}], "}"}], "\[Element]", "Reals"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SAB", "=", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SqrtBox[
               RowBox[{"1", "-", "T"}]], "+", 
              RowBox[{"\[Sigma]", " ", 
               RowBox[{"(", 
                RowBox[{"2", "-", "T", "+", 
                 RowBox[{
                  SqrtBox[
                   RowBox[{"1", "-", "T"}]], " ", "\[Sigma]"}]}], ")"}]}]}], 
             ")"}], " ", 
            RowBox[{"Cos", "[", "\[CapitalPhi]", "]"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SqrtBox[
               RowBox[{"1", "-", "T"}]], "+", 
              RowBox[{"\[Sigma]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", "T", "+", 
                 RowBox[{
                  SqrtBox[
                   RowBox[{"1", "-", "T"}]], " ", "\[Sigma]"}]}], ")"}]}]}], 
             ")"}], " ", 
            RowBox[{"Cos", "[", 
             RowBox[{
              SubscriptBox["\[CapitalChi]", "d"], "-", 
              SubscriptBox["\[CapitalChi]", "u"]}], "]"}]}], "-", 
           RowBox[{"4", " ", 
            SqrtBox[
             RowBox[{"1", "-", "T"}]], " ", 
            RowBox[{"Cos", "[", 
             RowBox[{
              SubscriptBox["\[CapitalChi]", "d"], "+", 
              SubscriptBox["\[CapitalChi]", "u"]}], "]"}]}]}], 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"2", "-", "T", "+", 
              RowBox[{"2", " ", 
               SqrtBox[
                RowBox[{"1", "-", "T"}]], " ", "\[Sigma]"}]}], ")"}], " ", 
            RowBox[{"Cos", "[", "\[CapitalPhi]", "]"}]}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "T", "+", 
              RowBox[{"2", " ", 
               SqrtBox[
                RowBox[{"1", "-", "T"}]], " ", "\[Sigma]"}]}], ")"}], " ", 
            RowBox[{"Cos", "[", 
             RowBox[{
              SubscriptBox["\[CapitalChi]", "d"], "-", 
              SubscriptBox["\[CapitalChi]", "u"]}], "]"}]}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "T"}], ")"}], " ", 
            RowBox[{"Cos", "[", 
             RowBox[{
              SubscriptBox["\[CapitalChi]", "d"], "+", 
              SubscriptBox["\[CapitalChi]", "u"]}], "]"}]}], "+", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", "T", " ", 
            RowBox[{"Sin", "[", 
             RowBox[{
              SubscriptBox["\[CapitalChi]", "d"], "+", 
              SubscriptBox["\[CapitalChi]", "u"]}], "]"}]}]}]]}], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{
             RowBox[{"-", 
              FractionBox["1", "2"]}], " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{"\[CapitalPhi]", "+", 
               RowBox[{"2", " ", 
                SubscriptBox["\[CapitalChi]", "d"]}], "+", 
               RowBox[{"2", " ", 
                SubscriptBox["\[CapitalChi]", "u"]}]}], ")"}]}]], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{"\[ImaginaryI]", " ", 
                SubscriptBox["\[CapitalChi]", "d"]}]]}], "-", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"\[ImaginaryI]", " ", 
               RowBox[{"(", 
                RowBox[{"\[CapitalPhi]", "+", 
                 SubscriptBox["\[CapitalChi]", "u"]}], ")"}]}]], "+", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"\[ImaginaryI]", " ", 
               RowBox[{"(", 
                RowBox[{"\[CapitalPhi]", "+", 
                 RowBox[{"2", " ", 
                  SubscriptBox["\[CapitalChi]", "d"]}], "+", 
                 SubscriptBox["\[CapitalChi]", "u"]}], ")"}]}]], "+", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"\[ImaginaryI]", " ", 
               RowBox[{"(", 
                RowBox[{
                 SubscriptBox["\[CapitalChi]", "d"], "+", 
                 RowBox[{"2", " ", 
                  SubscriptBox["\[CapitalChi]", "u"]}]}], ")"}]}]]}], ")"}], 
           " ", "T"}], 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"\[ImaginaryI]", " ", 
              RowBox[{"(", 
               RowBox[{
                SubscriptBox["\[CapitalChi]", "d"], "+", 
                SubscriptBox["\[CapitalChi]", "u"]}], ")"}]}]], " ", "T"}], 
           "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "T", "-", 
              RowBox[{"\[Sigma]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", 
                  SqrtBox[
                   RowBox[{"1", "-", "T"}]]}], "+", "\[Sigma]"}], ")"}]}]}], 
             ")"}], " ", 
            RowBox[{"Cos", "[", "\[CapitalPhi]", "]"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "T", "+", 
              RowBox[{"2", " ", 
               SqrtBox[
                RowBox[{"1", "-", "T"}]], " ", "\[Sigma]"}]}], ")"}], " ", 
            RowBox[{"Cos", "[", 
             RowBox[{
              SubscriptBox["\[CapitalChi]", "d"], "-", 
              SubscriptBox["\[CapitalChi]", "u"]}], "]"}]}], "+", 
           RowBox[{"4", " ", 
            RowBox[{"Cos", "[", 
             RowBox[{
              SubscriptBox["\[CapitalChi]", "d"], "+", 
              SubscriptBox["\[CapitalChi]", "u"]}], "]"}]}]}]]}]},
       {
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{
             RowBox[{"-", 
              FractionBox["1", "2"]}], " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{"\[CapitalPhi]", "+", 
               RowBox[{"2", " ", 
                SubscriptBox["\[CapitalChi]", "d"]}], "+", 
               RowBox[{"2", " ", 
                SubscriptBox["\[CapitalChi]", "u"]}]}], ")"}]}]], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{"\[ImaginaryI]", " ", 
                RowBox[{"(", 
                 RowBox[{"\[CapitalPhi]", "+", 
                  SubscriptBox["\[CapitalChi]", "d"]}], ")"}]}]]}], "-", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"\[ImaginaryI]", " ", 
               SubscriptBox["\[CapitalChi]", "u"]}]], "+", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"\[ImaginaryI]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", 
                  SubscriptBox["\[CapitalChi]", "d"]}], "+", 
                 SubscriptBox["\[CapitalChi]", "u"]}], ")"}]}]], "+", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"\[ImaginaryI]", " ", 
               RowBox[{"(", 
                RowBox[{"\[CapitalPhi]", "+", 
                 SubscriptBox["\[CapitalChi]", "d"], "+", 
                 RowBox[{"2", " ", 
                  SubscriptBox["\[CapitalChi]", "u"]}]}], ")"}]}]]}], ")"}], 
           " ", "T"}], 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"\[ImaginaryI]", " ", 
              RowBox[{"(", 
               RowBox[{
                SubscriptBox["\[CapitalChi]", "d"], "+", 
                SubscriptBox["\[CapitalChi]", "u"]}], ")"}]}]], " ", "T"}], 
           "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "T", "-", 
              RowBox[{"\[Sigma]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", 
                  SqrtBox[
                   RowBox[{"1", "-", "T"}]]}], "+", "\[Sigma]"}], ")"}]}]}], 
             ")"}], " ", 
            RowBox[{"Cos", "[", "\[CapitalPhi]", "]"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "T", "+", 
              RowBox[{"2", " ", 
               SqrtBox[
                RowBox[{"1", "-", "T"}]], " ", "\[Sigma]"}]}], ")"}], " ", 
            RowBox[{"Cos", "[", 
             RowBox[{
              SubscriptBox["\[CapitalChi]", "d"], "-", 
              SubscriptBox["\[CapitalChi]", "u"]}], "]"}]}], "+", 
           RowBox[{"4", " ", 
            RowBox[{"Cos", "[", 
             RowBox[{
              SubscriptBox["\[CapitalChi]", "d"], "+", 
              SubscriptBox["\[CapitalChi]", "u"]}], "]"}]}]}]]}], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SqrtBox[
               RowBox[{"1", "-", "T"}]], "+", 
              RowBox[{"\[Sigma]", " ", 
               RowBox[{"(", 
                RowBox[{"2", "-", "T", "+", 
                 RowBox[{
                  SqrtBox[
                   RowBox[{"1", "-", "T"}]], " ", "\[Sigma]"}]}], ")"}]}]}], 
             ")"}], " ", 
            RowBox[{"Cos", "[", "\[CapitalPhi]", "]"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SqrtBox[
               RowBox[{"1", "-", "T"}]], "+", 
              RowBox[{"\[Sigma]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", "T", "+", 
                 RowBox[{
                  SqrtBox[
                   RowBox[{"1", "-", "T"}]], " ", "\[Sigma]"}]}], ")"}]}]}], 
             ")"}], " ", 
            RowBox[{"Cos", "[", 
             RowBox[{
              SubscriptBox["\[CapitalChi]", "d"], "-", 
              SubscriptBox["\[CapitalChi]", "u"]}], "]"}]}], "-", 
           RowBox[{"4", " ", 
            SqrtBox[
             RowBox[{"1", "-", "T"}]], " ", 
            RowBox[{"Cos", "[", 
             RowBox[{
              SubscriptBox["\[CapitalChi]", "d"], "+", 
              SubscriptBox["\[CapitalChi]", "u"]}], "]"}]}]}], 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"2", "-", "T", "+", 
              RowBox[{"2", " ", 
               SqrtBox[
                RowBox[{"1", "-", "T"}]], " ", "\[Sigma]"}]}], ")"}], " ", 
            RowBox[{"Cos", "[", "\[CapitalPhi]", "]"}]}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "T", "+", 
              RowBox[{"2", " ", 
               SqrtBox[
                RowBox[{"1", "-", "T"}]], " ", "\[Sigma]"}]}], ")"}], " ", 
            RowBox[{"Cos", "[", 
             RowBox[{
              SubscriptBox["\[CapitalChi]", "d"], "-", 
              SubscriptBox["\[CapitalChi]", "u"]}], "]"}]}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "T"}], ")"}], " ", 
            RowBox[{"Cos", "[", 
             RowBox[{
              SubscriptBox["\[CapitalChi]", "d"], "+", 
              SubscriptBox["\[CapitalChi]", "u"]}], "]"}]}], "+", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", "T", " ", 
            RowBox[{"Sin", "[", 
             RowBox[{
              SubscriptBox["\[CapitalChi]", "d"], "+", 
              SubscriptBox["\[CapitalChi]", "u"]}], "]"}]}]}]]}]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"SABnew", "=", 
    TagBox[
     RowBox[{"(", "\[NoBreak]", GridBox[{
        {
         FractionBox[
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", 
               SqrtBox["R"]}], "+", "\[Sigma]", "+", 
              RowBox[{"R", " ", "\[Sigma]"}]}], ")"}], " ", 
            RowBox[{"Cos", "[", "\[Delta]\[CapitalChi]", "]"}]}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               SqrtBox["R"]}], "+", "\[Sigma]", "+", 
              RowBox[{"R", " ", "\[Sigma]"}]}], ")"}], " ", 
            RowBox[{"Cos", "[", "\[CapitalPhi]", "]"}]}], "+", 
           RowBox[{"4", " ", 
            SqrtBox["R"], " ", 
            RowBox[{"Cos", "[", "\[CapitalChi]", "]"}]}]}], 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "+", "R", "-", 
              RowBox[{"2", " ", 
               SqrtBox["R"], " ", "\[Sigma]"}]}], ")"}], " ", 
            RowBox[{"Cos", "[", "\[Delta]\[CapitalChi]", "]"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "+", "R", "+", 
              RowBox[{"2", " ", 
               SqrtBox["R"], " ", "\[Sigma]"}]}], ")"}], " ", 
            RowBox[{"Cos", "[", "\[CapitalPhi]", "]"}]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "R"}], ")"}], " ", 
            RowBox[{"Cos", "[", "\[CapitalChi]", "]"}]}], "-", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "R"}], ")"}], " ", 
            RowBox[{"Sin", "[", "\[CapitalChi]", "]"}]}]}]], 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"2", " ", "\[ImaginaryI]", " ", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"-", 
              FractionBox[
               RowBox[{"\[ImaginaryI]", " ", "\[CapitalPhi]"}], "2"]}]], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "R"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"\[ImaginaryI]", " ", "\[CapitalPhi]"}]], " ", 
               RowBox[{"Sin", "[", 
                SubscriptBox["\[CapitalChi]", "d"], "]"}]}], "+", 
              RowBox[{"Sin", "[", 
               SubscriptBox["\[CapitalChi]", "u"], "]"}]}], ")"}]}], 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", "R", "-", 
               RowBox[{"2", " ", 
                SqrtBox["R"], " ", "\[Sigma]"}]}], ")"}], " ", 
             RowBox[{"Cos", "[", "\[Delta]\[CapitalChi]", "]"}]}], "+", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                SqrtBox["R"], "+", "\[Sigma]"}], ")"}], "2"], " ", 
             RowBox[{"Cos", "[", "\[CapitalPhi]", "]"}]}], "-", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "R"}], ")"}], " ", 
             RowBox[{"Cos", "[", "\[CapitalChi]", "]"}]}], "-", 
            RowBox[{"2", " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "R"}], ")"}], " ", 
             RowBox[{"Sin", "[", "\[CapitalChi]", "]"}]}]}]]}]},
        {
         RowBox[{"-", 
          FractionBox[
           RowBox[{"2", " ", "\[ImaginaryI]", " ", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"-", 
              FractionBox[
               RowBox[{"\[ImaginaryI]", " ", "\[CapitalPhi]"}], "2"]}]], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "R"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Sin", "[", 
               SubscriptBox["\[CapitalChi]", "d"], "]"}], "+", 
              RowBox[{
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"\[ImaginaryI]", " ", "\[CapitalPhi]"}]], " ", 
               RowBox[{"Sin", "[", 
                SubscriptBox["\[CapitalChi]", "u"], "]"}]}]}], ")"}]}], 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", "R", "-", 
               RowBox[{"2", " ", 
                SqrtBox["R"], " ", "\[Sigma]"}]}], ")"}], " ", 
             RowBox[{"Cos", "[", "\[Delta]\[CapitalChi]", "]"}]}], "+", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                SqrtBox["R"], "+", "\[Sigma]"}], ")"}], "2"], " ", 
             RowBox[{"Cos", "[", "\[CapitalPhi]", "]"}]}], "-", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "R"}], ")"}], " ", 
             RowBox[{"Cos", "[", "\[CapitalChi]", "]"}]}], "-", 
            RowBox[{"2", " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "R"}], ")"}], " ", 
             RowBox[{"Sin", "[", "\[CapitalChi]", "]"}]}]}]]}], 
         FractionBox[
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", 
               SqrtBox["R"]}], "+", "\[Sigma]", "+", 
              RowBox[{"R", " ", "\[Sigma]"}]}], ")"}], " ", 
            RowBox[{"Cos", "[", "\[Delta]\[CapitalChi]", "]"}]}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               SqrtBox["R"]}], "+", "\[Sigma]", "+", 
              RowBox[{"R", " ", "\[Sigma]"}]}], ")"}], " ", 
            RowBox[{"Cos", "[", "\[CapitalPhi]", "]"}]}], "+", 
           RowBox[{"4", " ", 
            SqrtBox["R"], " ", 
            RowBox[{"Cos", "[", "\[CapitalChi]", "]"}]}]}], 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "+", "R", "-", 
              RowBox[{"2", " ", 
               SqrtBox["R"], " ", "\[Sigma]"}]}], ")"}], " ", 
            RowBox[{"Cos", "[", "\[Delta]\[CapitalChi]", "]"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "+", "R", "+", 
              RowBox[{"2", " ", 
               SqrtBox["R"], " ", "\[Sigma]"}]}], ")"}], " ", 
            RowBox[{"Cos", "[", "\[CapitalPhi]", "]"}]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "R"}], ")"}], " ", 
            RowBox[{"Cos", "[", "\[CapitalChi]", "]"}]}], "-", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "R"}], ")"}], " ", 
            RowBox[{"Sin", "[", "\[CapitalChi]", "]"}]}]}]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.7]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}], "\[NoBreak]", ")"}],
     Function[BoxForm`e$, 
      MatrixForm[BoxForm`e$]]]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"SAB", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{"/.", 
          RowBox[{"{", 
           RowBox[{
            SqrtBox[
             RowBox[{"1", "-", "T"}]], "->", 
            SqrtBox["R"]}], "}"}]}], "/.", 
         RowBox[{"{", 
          RowBox[{"T", "->", " ", 
           RowBox[{"1", "-", "R"}]}], "}"}]}], "*)"}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SubscriptBox["\[CapitalChi]", "d"], "-", 
            SubscriptBox["\[CapitalChi]", "u"]}], ")"}], "->", 
          "\[Delta]\[CapitalChi]"}], ",", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SubscriptBox["\[CapitalChi]", "d"], "+", 
            SubscriptBox["\[CapitalChi]", "u"]}], ")"}], "->", 
          "\[CapitalChi]"}]}], "}"}]}], "/.", 
      RowBox[{"{", 
       RowBox[{"\[Sigma]", "->", "1"}], "}"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{"2", " ", 
           SqrtBox[
            RowBox[{"1", "-", "T"}]]}], "+", "T"}], ")"}], "->", 
        RowBox[{"-", "f1"}]}], ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2", "-", 
          RowBox[{"2", " ", 
           SqrtBox[
            RowBox[{"1", "-", "T"}]]}], "-", "T"}], ")"}], "->", "f1"}], ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"2", " ", 
           SqrtBox[
            RowBox[{"1", "-", "T"}]]}], "-", "T"}], ")"}], "->", "f2"}], ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "-", 
          RowBox[{"2", " ", 
           SqrtBox[
            RowBox[{"1", "-", "T"}]]}], "+", "T"}], ")"}], "->", 
        RowBox[{"-", "f2"}]}]}], "}"}]}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"f1", "->", 
       SubscriptBox["f", "1"]}], ",", 
      RowBox[{"f2", "->", 
       SubscriptBox["f", "2"]}]}], "}"}]}], "]"}], "//", 
  "MatrixForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"SAB", 
        RowBox[{"(*", 
         RowBox[{
          RowBox[{"/.", 
           RowBox[{"{", 
            RowBox[{
             SqrtBox[
              RowBox[{"1", "-", "T"}]], "->", 
             SqrtBox["R"]}], "}"}]}], "/.", 
          RowBox[{"{", 
           RowBox[{"T", "->", " ", 
            RowBox[{"1", "-", "R"}]}], "}"}]}], "*)"}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SubscriptBox["\[CapitalChi]", "d"], "-", 
             SubscriptBox["\[CapitalChi]", "u"]}], ")"}], "->", 
           "\[Delta]\[CapitalChi]"}], ",", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SubscriptBox["\[CapitalChi]", "d"], "+", 
             SubscriptBox["\[CapitalChi]", "u"]}], ")"}], "->", 
           "\[CapitalChi]"}]}], "}"}]}], "/.", 
       RowBox[{"{", 
        RowBox[{"\[Sigma]", "->", 
         RowBox[{"-", "1"}]}], "}"}]}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", 
           RowBox[{"2", " ", 
            SqrtBox[
             RowBox[{"1", "-", "T"}]]}], "+", "T"}], ")"}], "->", 
         RowBox[{"-", "f1"}]}], ",", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "-", 
           RowBox[{"2", " ", 
            SqrtBox[
             RowBox[{"1", "-", "T"}]]}], "-", "T"}], ")"}], "->", "f1"}], ",", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "+", 
           RowBox[{"2", " ", 
            SqrtBox[
             RowBox[{"1", "-", "T"}]]}], "-", "T"}], ")"}], "->", "f2"}], ",", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "-", 
           RowBox[{"2", " ", 
            SqrtBox[
             RowBox[{"1", "-", "T"}]]}], "+", "T"}], ")"}], "->", 
         RowBox[{"-", "f2"}]}]}], "}"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"f1", "->", 
        SubscriptBox["f", "1"]}], ",", 
       RowBox[{"f2", "->", 
        SubscriptBox["f", "2"]}]}], "}"}]}], "]"}], "//", "MatrixForm"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"TeXForm", "[", 
  TagBox[
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {
       FractionBox[
        RowBox[{
         RowBox[{"4", " ", 
          SqrtBox[
           RowBox[{"1", "-", "T"}]], " ", 
          RowBox[{"Cos", "[", "\[CapitalChi]", "]"}]}], "+", 
         RowBox[{
          RowBox[{"Cos", "[", "\[Delta]\[CapitalChi]", "]"}], " ", 
          SubscriptBox["f", "1"]}], "-", 
         RowBox[{
          RowBox[{"Cos", "[", "\[CapitalPhi]", "]"}], " ", 
          SubscriptBox["f", "2"]}]}], 
        RowBox[{
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "T"}], ")"}], " ", 
          RowBox[{"Cos", "[", "\[CapitalChi]", "]"}]}], "+", 
         RowBox[{"2", " ", "\[ImaginaryI]", " ", "T", " ", 
          RowBox[{"Sin", "[", "\[CapitalChi]", "]"}]}], "+", 
         RowBox[{
          RowBox[{"Cos", "[", "\[Delta]\[CapitalChi]", "]"}], " ", 
          SubscriptBox["f", "1"]}], "+", 
         RowBox[{
          RowBox[{"Cos", "[", "\[CapitalPhi]", "]"}], " ", 
          SubscriptBox["f", "2"]}]}]], 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"-", 
           FractionBox[
            RowBox[{"\[ImaginaryI]", " ", "\[CapitalPhi]"}], "2"]}]], " ", 
         "T", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"\[ImaginaryI]", " ", "\[CapitalPhi]"}]], " ", 
            RowBox[{"Sin", "[", 
             SubscriptBox["\[CapitalChi]", "d"], "]"}]}], "+", 
           RowBox[{"Sin", "[", 
            SubscriptBox["\[CapitalChi]", "u"], "]"}]}], ")"}]}], 
        RowBox[{
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "T"}], ")"}], " ", 
          RowBox[{"Cos", "[", "\[CapitalChi]", "]"}]}], "+", 
         RowBox[{"2", " ", "\[ImaginaryI]", " ", "T", " ", 
          RowBox[{"Sin", "[", "\[CapitalChi]", "]"}]}], "+", 
         RowBox[{
          RowBox[{"Cos", "[", "\[Delta]\[CapitalChi]", "]"}], " ", 
          SubscriptBox["f", "1"]}], "+", 
         RowBox[{
          RowBox[{"Cos", "[", "\[CapitalPhi]", "]"}], " ", 
          SubscriptBox["f", "2"]}]}]]},
      {
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"-", 
           FractionBox[
            RowBox[{"\[ImaginaryI]", " ", "\[CapitalPhi]"}], "2"]}]], " ", 
         "T", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Sin", "[", 
            SubscriptBox["\[CapitalChi]", "d"], "]"}], "+", 
           RowBox[{
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"\[ImaginaryI]", " ", "\[CapitalPhi]"}]], " ", 
            RowBox[{"Sin", "[", 
             SubscriptBox["\[CapitalChi]", "u"], "]"}]}]}], ")"}]}], 
        RowBox[{
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "T"}], ")"}], " ", 
          RowBox[{"Cos", "[", "\[CapitalChi]", "]"}]}], "+", 
         RowBox[{"2", " ", "\[ImaginaryI]", " ", "T", " ", 
          RowBox[{"Sin", "[", "\[CapitalChi]", "]"}]}], "+", 
         RowBox[{
          RowBox[{"Cos", "[", "\[Delta]\[CapitalChi]", "]"}], " ", 
          SubscriptBox["f", "1"]}], "+", 
         RowBox[{
          RowBox[{"Cos", "[", "\[CapitalPhi]", "]"}], " ", 
          SubscriptBox["f", "2"]}]}]], 
       FractionBox[
        RowBox[{
         RowBox[{"4", " ", 
          SqrtBox[
           RowBox[{"1", "-", "T"}]], " ", 
          RowBox[{"Cos", "[", "\[CapitalChi]", "]"}]}], "+", 
         RowBox[{
          RowBox[{"Cos", "[", "\[Delta]\[CapitalChi]", "]"}], " ", 
          SubscriptBox["f", "1"]}], "-", 
         RowBox[{
          RowBox[{"Cos", "[", "\[CapitalPhi]", "]"}], " ", 
          SubscriptBox["f", "2"]}]}], 
        RowBox[{
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "T"}], ")"}], " ", 
          RowBox[{"Cos", "[", "\[CapitalChi]", "]"}]}], "+", 
         RowBox[{"2", " ", "\[ImaginaryI]", " ", "T", " ", 
          RowBox[{"Sin", "[", "\[CapitalChi]", "]"}]}], "+", 
         RowBox[{
          RowBox[{"Cos", "[", "\[Delta]\[CapitalChi]", "]"}], " ", 
          SubscriptBox["f", "1"]}], "+", 
         RowBox[{
          RowBox[{"Cos", "[", "\[CapitalPhi]", "]"}], " ", 
          SubscriptBox["f", "2"]}]}]]}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}], "\[NoBreak]", ")"}],
   Function[BoxForm`e$, 
    MatrixForm[BoxForm`e$]]], "]"}]}], "Input",
 CellChangeTimes->{{3.853588380072543*^9, 3.8535883986509533`*^9}, {
   3.85358873632921*^9, 3.8535887743288965`*^9}, {3.8535888226338186`*^9, 
   3.8535888911323547`*^9}, {3.8535892060760536`*^9, 3.853589257615478*^9}, {
   3.8535892967023773`*^9, 3.853589360554121*^9}, {3.8535893930339723`*^9, 
   3.853589420506936*^9}, {3.853589468171628*^9, 3.8535895033285503`*^9}, {
   3.8535895602349186`*^9, 3.8535896322646537`*^9}, {3.8535896726022468`*^9, 
   3.8535896999302144`*^9}, {3.853589757547901*^9, 3.8535897942180805`*^9}, {
   3.853589835019276*^9, 3.8535898694672813`*^9}, {3.8535898994811835`*^9, 
   3.85358992708359*^9}, {3.8535902621559396`*^9, 3.8535902810985594`*^9}, {
   3.8535903270851984`*^9, 3.853590383420225*^9}, {3.853590416496702*^9, 
   3.8535904180901117`*^9}, 3.853591046287115*^9},
 CellLabel->
  "In[178]:=",ExpressionUUID->"b67490dd-f61b-423b-9517-af4560e48119"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
   "\[Theta]", "|", "\[Theta]1", "|", "\[Theta]2", "|", "\[Theta]3", "|", 
    "\[Theta]4", "|", "\[Theta]1u", "|", "\[Theta]2u", "|", "\[Theta]1d", "|",
     "\[Theta]2d", "|", "\[Phi]", "|", "\[Epsilon]", "|", "T", "|", 
    SubscriptBox["\[CapitalChi]", "u"], "|", 
    SubscriptBox["\[CapitalChi]", "d"], "|", 
    SubscriptBox["\[CapitalPhi]", "u"], "|", 
    SubscriptBox["\[CapitalPhi]", "d"], "|", "\[CapitalPhi]", "|", "\[Sigma]",
     "|", "R", "|", "\[CapitalChi]", "|", "\[Delta]\[CapitalChi]"}], ")"}], 
  "\[Element]", 
  TemplateBox[{},
   "Reals"]}]], "Output",
 CellChangeTimes->{
  3.8535884167095423`*^9, 3.8535887750481625`*^9, {3.8535888323238907`*^9, 
   3.8535888613207116`*^9}, 3.853588892763547*^9, 3.8535892588363*^9, {
   3.853589308036022*^9, 3.853589332886064*^9}, 3.8535893629314632`*^9, 
   3.853589424729274*^9, 3.8535894758068314`*^9, 3.8535895058566027`*^9, 
   3.8535895689871626`*^9, 3.853589676992738*^9, 3.8535897949026117`*^9, {
   3.8535898472352753`*^9, 3.853589870476303*^9}, 3.853589927896752*^9, 
   3.8535902825469646`*^9, 3.853590335321861*^9, 3.853590384921899*^9, 
   3.8535904187074018`*^9, 3.8535910475142374`*^9},
 CellLabel->
  "Out[180]=",ExpressionUUID->"8464d83a-a03f-4838-816f-5194a2ee22ca"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      FractionBox[
       RowBox[{
        RowBox[{"4", " ", 
         SqrtBox[
          RowBox[{"1", "-", "T"}]], " ", 
         RowBox[{"Cos", "[", "\[CapitalChi]", "]"}]}], "+", 
        RowBox[{
         RowBox[{"Cos", "[", "\[Delta]\[CapitalChi]", "]"}], " ", 
         SubscriptBox["f", "1"]}], "-", 
        RowBox[{
         RowBox[{"Cos", "[", "\[CapitalPhi]", "]"}], " ", 
         SubscriptBox["f", "2"]}]}], 
       RowBox[{
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "T"}], ")"}], " ", 
         RowBox[{"Cos", "[", "\[CapitalChi]", "]"}]}], "+", 
        RowBox[{"2", " ", "\[ImaginaryI]", " ", "T", " ", 
         RowBox[{"Sin", "[", "\[CapitalChi]", "]"}]}], "+", 
        RowBox[{
         RowBox[{"Cos", "[", "\[Delta]\[CapitalChi]", "]"}], " ", 
         SubscriptBox["f", "1"]}], "+", 
        RowBox[{
         RowBox[{"Cos", "[", "\[CapitalPhi]", "]"}], " ", 
         SubscriptBox["f", "2"]}]}]], 
      FractionBox[
       RowBox[{"2", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"\[ImaginaryI]", " ", "\[CapitalPhi]"}], "2"]}]], " ", "T",
         " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[ImaginaryI]", " ", "\[CapitalPhi]"}]], " ", 
           RowBox[{"Sin", "[", 
            SubscriptBox["\[CapitalChi]", "d"], "]"}]}], "+", 
          RowBox[{"Sin", "[", 
           SubscriptBox["\[CapitalChi]", "u"], "]"}]}], ")"}]}], 
       RowBox[{
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "T"}], ")"}], " ", 
         RowBox[{"Cos", "[", "\[CapitalChi]", "]"}]}], "+", 
        RowBox[{"2", " ", "\[ImaginaryI]", " ", "T", " ", 
         RowBox[{"Sin", "[", "\[CapitalChi]", "]"}]}], "+", 
        RowBox[{
         RowBox[{"Cos", "[", "\[Delta]\[CapitalChi]", "]"}], " ", 
         SubscriptBox["f", "1"]}], "+", 
        RowBox[{
         RowBox[{"Cos", "[", "\[CapitalPhi]", "]"}], " ", 
         SubscriptBox["f", "2"]}]}]]},
     {
      FractionBox[
       RowBox[{"2", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"\[ImaginaryI]", " ", "\[CapitalPhi]"}], "2"]}]], " ", "T",
         " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Sin", "[", 
           SubscriptBox["\[CapitalChi]", "d"], "]"}], "+", 
          RowBox[{
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[ImaginaryI]", " ", "\[CapitalPhi]"}]], " ", 
           RowBox[{"Sin", "[", 
            SubscriptBox["\[CapitalChi]", "u"], "]"}]}]}], ")"}]}], 
       RowBox[{
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "T"}], ")"}], " ", 
         RowBox[{"Cos", "[", "\[CapitalChi]", "]"}]}], "+", 
        RowBox[{"2", " ", "\[ImaginaryI]", " ", "T", " ", 
         RowBox[{"Sin", "[", "\[CapitalChi]", "]"}]}], "+", 
        RowBox[{
         RowBox[{"Cos", "[", "\[Delta]\[CapitalChi]", "]"}], " ", 
         SubscriptBox["f", "1"]}], "+", 
        RowBox[{
         RowBox[{"Cos", "[", "\[CapitalPhi]", "]"}], " ", 
         SubscriptBox["f", "2"]}]}]], 
      FractionBox[
       RowBox[{
        RowBox[{"4", " ", 
         SqrtBox[
          RowBox[{"1", "-", "T"}]], " ", 
         RowBox[{"Cos", "[", "\[CapitalChi]", "]"}]}], "+", 
        RowBox[{
         RowBox[{"Cos", "[", "\[Delta]\[CapitalChi]", "]"}], " ", 
         SubscriptBox["f", "1"]}], "-", 
        RowBox[{
         RowBox[{"Cos", "[", "\[CapitalPhi]", "]"}], " ", 
         SubscriptBox["f", "2"]}]}], 
       RowBox[{
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "T"}], ")"}], " ", 
         RowBox[{"Cos", "[", "\[CapitalChi]", "]"}]}], "+", 
        RowBox[{"2", " ", "\[ImaginaryI]", " ", "T", " ", 
         RowBox[{"Sin", "[", "\[CapitalChi]", "]"}]}], "+", 
        RowBox[{
         RowBox[{"Cos", "[", "\[Delta]\[CapitalChi]", "]"}], " ", 
         SubscriptBox["f", "1"]}], "+", 
        RowBox[{
         RowBox[{"Cos", "[", "\[CapitalPhi]", "]"}], " ", 
         SubscriptBox["f", "2"]}]}]]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.8535884167095423`*^9, 3.8535887750481625`*^9, {3.8535888323238907`*^9, 
   3.8535888613207116`*^9}, 3.853588892763547*^9, 3.8535892588363*^9, {
   3.853589308036022*^9, 3.853589332886064*^9}, 3.8535893629314632`*^9, 
   3.853589424729274*^9, 3.8535894758068314`*^9, 3.8535895058566027`*^9, 
   3.8535895689871626`*^9, 3.853589676992738*^9, 3.8535897949026117`*^9, {
   3.8535898472352753`*^9, 3.853589870476303*^9}, 3.853589927896752*^9, 
   3.8535902825469646`*^9, 3.853590335321861*^9, 3.853590384921899*^9, 
   3.8535904187074018`*^9, 3.853591047604993*^9},
 CellLabel->
  "Out[183]//MatrixForm=",ExpressionUUID->"f888e763-0153-4234-ad70-\
3501efe07f3f"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      FractionBox[
       RowBox[{
        RowBox[{"4", " ", 
         SqrtBox[
          RowBox[{"1", "-", "T"}]], " ", 
         RowBox[{"Cos", "[", "\[CapitalChi]", "]"}]}], "+", 
        RowBox[{
         RowBox[{"Cos", "[", "\[CapitalPhi]", "]"}], " ", 
         SubscriptBox["f", "1"]}], "-", 
        RowBox[{
         RowBox[{"Cos", "[", "\[Delta]\[CapitalChi]", "]"}], " ", 
         SubscriptBox["f", "2"]}]}], 
       RowBox[{
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "T"}], ")"}], " ", 
         RowBox[{"Cos", "[", "\[CapitalChi]", "]"}]}], "+", 
        RowBox[{"2", " ", "\[ImaginaryI]", " ", "T", " ", 
         RowBox[{"Sin", "[", "\[CapitalChi]", "]"}]}], "+", 
        RowBox[{
         RowBox[{"Cos", "[", "\[CapitalPhi]", "]"}], " ", 
         SubscriptBox["f", "1"]}], "+", 
        RowBox[{
         RowBox[{"Cos", "[", "\[Delta]\[CapitalChi]", "]"}], " ", 
         SubscriptBox["f", "2"]}]}]], 
      FractionBox[
       RowBox[{"2", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"\[ImaginaryI]", " ", "\[CapitalPhi]"}], "2"]}]], " ", "T",
         " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[ImaginaryI]", " ", "\[CapitalPhi]"}]], " ", 
           RowBox[{"Sin", "[", 
            SubscriptBox["\[CapitalChi]", "d"], "]"}]}], "+", 
          RowBox[{"Sin", "[", 
           SubscriptBox["\[CapitalChi]", "u"], "]"}]}], ")"}]}], 
       RowBox[{
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "T"}], ")"}], " ", 
         RowBox[{"Cos", "[", "\[CapitalChi]", "]"}]}], "+", 
        RowBox[{"2", " ", "\[ImaginaryI]", " ", "T", " ", 
         RowBox[{"Sin", "[", "\[CapitalChi]", "]"}]}], "+", 
        RowBox[{
         RowBox[{"Cos", "[", "\[CapitalPhi]", "]"}], " ", 
         SubscriptBox["f", "1"]}], "+", 
        RowBox[{
         RowBox[{"Cos", "[", "\[Delta]\[CapitalChi]", "]"}], " ", 
         SubscriptBox["f", "2"]}]}]]},
     {
      FractionBox[
       RowBox[{"2", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"\[ImaginaryI]", " ", "\[CapitalPhi]"}], "2"]}]], " ", "T",
         " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Sin", "[", 
           SubscriptBox["\[CapitalChi]", "d"], "]"}], "+", 
          RowBox[{
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[ImaginaryI]", " ", "\[CapitalPhi]"}]], " ", 
           RowBox[{"Sin", "[", 
            SubscriptBox["\[CapitalChi]", "u"], "]"}]}]}], ")"}]}], 
       RowBox[{
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "T"}], ")"}], " ", 
         RowBox[{"Cos", "[", "\[CapitalChi]", "]"}]}], "+", 
        RowBox[{"2", " ", "\[ImaginaryI]", " ", "T", " ", 
         RowBox[{"Sin", "[", "\[CapitalChi]", "]"}]}], "+", 
        RowBox[{
         RowBox[{"Cos", "[", "\[CapitalPhi]", "]"}], " ", 
         SubscriptBox["f", "1"]}], "+", 
        RowBox[{
         RowBox[{"Cos", "[", "\[Delta]\[CapitalChi]", "]"}], " ", 
         SubscriptBox["f", "2"]}]}]], 
      FractionBox[
       RowBox[{
        RowBox[{"4", " ", 
         SqrtBox[
          RowBox[{"1", "-", "T"}]], " ", 
         RowBox[{"Cos", "[", "\[CapitalChi]", "]"}]}], "+", 
        RowBox[{
         RowBox[{"Cos", "[", "\[CapitalPhi]", "]"}], " ", 
         SubscriptBox["f", "1"]}], "-", 
        RowBox[{
         RowBox[{"Cos", "[", "\[Delta]\[CapitalChi]", "]"}], " ", 
         SubscriptBox["f", "2"]}]}], 
       RowBox[{
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "T"}], ")"}], " ", 
         RowBox[{"Cos", "[", "\[CapitalChi]", "]"}]}], "+", 
        RowBox[{"2", " ", "\[ImaginaryI]", " ", "T", " ", 
         RowBox[{"Sin", "[", "\[CapitalChi]", "]"}]}], "+", 
        RowBox[{
         RowBox[{"Cos", "[", "\[CapitalPhi]", "]"}], " ", 
         SubscriptBox["f", "1"]}], "+", 
        RowBox[{
         RowBox[{"Cos", "[", "\[Delta]\[CapitalChi]", "]"}], " ", 
         SubscriptBox["f", "2"]}]}]]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.8535884167095423`*^9, 3.8535887750481625`*^9, {3.8535888323238907`*^9, 
   3.8535888613207116`*^9}, 3.853588892763547*^9, 3.8535892588363*^9, {
   3.853589308036022*^9, 3.853589332886064*^9}, 3.8535893629314632`*^9, 
   3.853589424729274*^9, 3.8535894758068314`*^9, 3.8535895058566027`*^9, 
   3.8535895689871626`*^9, 3.853589676992738*^9, 3.8535897949026117`*^9, {
   3.8535898472352753`*^9, 3.853589870476303*^9}, 3.853589927896752*^9, 
   3.8535902825469646`*^9, 3.853590335321861*^9, 3.853590384921899*^9, 
   3.8535904187074018`*^9, 3.8535910476239433`*^9},
 CellLabel->
  "Out[184]//MatrixForm=",ExpressionUUID->"bd975f94-1808-4b77-b7b8-\
ecc94701cced"],

Cell["\<\
\\left(
\\begin{array}{cc}
 \\frac{f_1 \\cos (\\text{$\\delta $X})-f_2 \\cos (\\Phi )+4 \\sqrt{1-T} \
\\cos (X)}{f_1 \\cos (\\text{$\\delta $X})+f_2 \\cos (\\Phi )+2 i T \\sin \
(X)+2 (T-2) \\cos (X)} & \\frac{2 i T e^{-\\frac{i \\Phi
   }{2}} \\left(\\sin \\left(X_u\\right)+e^{i \\Phi } \\sin \
\\left(X_d\\right)\\right)}{f_1 \\cos (\\text{$\\delta $X})+f_2 \\cos (\\Phi \
)+2 i T \\sin (X)+2 (T-2) \\cos (X)} \\\\
 \\frac{2 i T e^{-\\frac{i \\Phi }{2}} \\left(\\sin \\left(X_d\\right)+e^{i \
\\Phi } \\sin \\left(X_u\\right)\\right)}{f_1 \\cos (\\text{$\\delta $X})+f_2 \
\\cos (\\Phi )+2 i T \\sin (X)+2 (T-2) \\cos (X)}
   & \\frac{f_1 \\cos (\\text{$\\delta $X})-f_2 \\cos (\\Phi )+4 \\sqrt{1-T} \
\\cos (X)}{f_1 \\cos (\\text{$\\delta $X})+f_2 \\cos (\\Phi )+2 i T \\sin \
(X)+2 (T-2) \\cos (X)} \\\\
\\end{array}
\\right)\
\>", "Output",
 CellChangeTimes->{
  3.8535884167095423`*^9, 3.8535887750481625`*^9, {3.8535888323238907`*^9, 
   3.8535888613207116`*^9}, 3.853588892763547*^9, 3.8535892588363*^9, {
   3.853589308036022*^9, 3.853589332886064*^9}, 3.8535893629314632`*^9, 
   3.853589424729274*^9, 3.8535894758068314`*^9, 3.8535895058566027`*^9, 
   3.8535895689871626`*^9, 3.853589676992738*^9, 3.8535897949026117`*^9, {
   3.8535898472352753`*^9, 3.853589870476303*^9}, 3.853589927896752*^9, 
   3.8535902825469646`*^9, 3.853590335321861*^9, 3.853590384921899*^9, 
   3.8535904187074018`*^9, 3.8535910476319294`*^9},
 CellLabel->
  "Out[185]//TeXForm=",ExpressionUUID->"45f53ead-8b0f-449f-9a2a-82d235ea37f5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"SetOptions", "[", 
  RowBox[{
   RowBox[{"EvaluationNotebook", "[", "]"}], ",", 
   RowBox[{"CellContext", "\[Rule]", "Notebook"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"ClearAll", "[", "\"\<Global`*\>\"", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"$Assumptions", "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "\[Theta]", ",", "\[Theta]1", ",", "\[Theta]2", ",", "\[Theta]3", ",", 
      "\[Theta]4", ",", "\[Theta]1u", ",", "\[Theta]2u", ",", "\[Theta]1d", 
      ",", "\[Theta]2d", ",", "\[Phi]", ",", "\[Epsilon]", ",", "T", ",", 
      SubscriptBox["\[CapitalChi]", "u"], ",", 
      SubscriptBox["\[CapitalChi]", "d"], ",", 
      SubscriptBox["\[CapitalPhi]", "u"], ",", 
      SubscriptBox["\[CapitalPhi]", "d"], ",", "\[CapitalPhi]", ",", 
      "\[Sigma]", ",", "R", ",", "\[CapitalChi]", ",", 
      "\[Delta]\[CapitalChi]", ",", 
      SubscriptBox["f", "1"], ",", 
      SubscriptBox["f", "2"]}], "}"}], "\[Element]", "Reals"}]}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Simplify", "[", 
  RowBox[{
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        FractionBox[
         RowBox[{
          RowBox[{"4", " ", 
           SqrtBox[
            RowBox[{"1", "-", "T"}]], " ", 
           RowBox[{"Cos", "[", "\[CapitalChi]", "]"}]}], "+", 
          RowBox[{
           RowBox[{"Cos", "[", "\[Delta]\[CapitalChi]", "]"}], " ", 
           SubscriptBox["f", "1"]}], "-", 
          RowBox[{
           RowBox[{"Cos", "[", "\[CapitalPhi]", "]"}], " ", 
           SubscriptBox["f", "2"]}]}], 
         RowBox[{
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "T"}], ")"}], " ", 
           RowBox[{"Cos", "[", "\[CapitalChi]", "]"}]}], "+", 
          RowBox[{"2", " ", "\[ImaginaryI]", " ", "T", " ", 
           RowBox[{"Sin", "[", "\[CapitalChi]", "]"}]}], "+", 
          RowBox[{
           RowBox[{"Cos", "[", "\[Delta]\[CapitalChi]", "]"}], " ", 
           SubscriptBox["f", "1"]}], "+", 
          RowBox[{
           RowBox[{"Cos", "[", "\[CapitalPhi]", "]"}], " ", 
           SubscriptBox["f", "2"]}]}]], 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"-", 
            FractionBox[
             RowBox[{"\[ImaginaryI]", " ", "\[CapitalPhi]"}], "2"]}]], " ", 
          "T", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"\[ImaginaryI]", " ", "\[CapitalPhi]"}]], " ", 
             RowBox[{"Sin", "[", 
              SubscriptBox["\[CapitalChi]", "d"], "]"}]}], "+", 
            RowBox[{"Sin", "[", 
             SubscriptBox["\[CapitalChi]", "u"], "]"}]}], ")"}]}], 
         RowBox[{
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "T"}], ")"}], " ", 
           RowBox[{"Cos", "[", "\[CapitalChi]", "]"}]}], "+", 
          RowBox[{"2", " ", "\[ImaginaryI]", " ", "T", " ", 
           RowBox[{"Sin", "[", "\[CapitalChi]", "]"}]}], "+", 
          RowBox[{
           RowBox[{"Cos", "[", "\[Delta]\[CapitalChi]", "]"}], " ", 
           SubscriptBox["f", "1"]}], "+", 
          RowBox[{
           RowBox[{"Cos", "[", "\[CapitalPhi]", "]"}], " ", 
           SubscriptBox["f", "2"]}]}]]},
       {
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"-", 
            FractionBox[
             RowBox[{"\[ImaginaryI]", " ", "\[CapitalPhi]"}], "2"]}]], " ", 
          "T", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Sin", "[", 
             SubscriptBox["\[CapitalChi]", "d"], "]"}], "+", 
            RowBox[{
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"\[ImaginaryI]", " ", "\[CapitalPhi]"}]], " ", 
             RowBox[{"Sin", "[", 
              SubscriptBox["\[CapitalChi]", "u"], "]"}]}]}], ")"}]}], 
         RowBox[{
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "T"}], ")"}], " ", 
           RowBox[{"Cos", "[", "\[CapitalChi]", "]"}]}], "+", 
          RowBox[{"2", " ", "\[ImaginaryI]", " ", "T", " ", 
           RowBox[{"Sin", "[", "\[CapitalChi]", "]"}]}], "+", 
          RowBox[{
           RowBox[{"Cos", "[", "\[Delta]\[CapitalChi]", "]"}], " ", 
           SubscriptBox["f", "1"]}], "+", 
          RowBox[{
           RowBox[{"Cos", "[", "\[CapitalPhi]", "]"}], " ", 
           SubscriptBox["f", "2"]}]}]], 
        FractionBox[
         RowBox[{
          RowBox[{"4", " ", 
           SqrtBox[
            RowBox[{"1", "-", "T"}]], " ", 
           RowBox[{"Cos", "[", "\[CapitalChi]", "]"}]}], "+", 
          RowBox[{
           RowBox[{"Cos", "[", "\[Delta]\[CapitalChi]", "]"}], " ", 
           SubscriptBox["f", "1"]}], "-", 
          RowBox[{
           RowBox[{"Cos", "[", "\[CapitalPhi]", "]"}], " ", 
           SubscriptBox["f", "2"]}]}], 
         RowBox[{
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "T"}], ")"}], " ", 
           RowBox[{"Cos", "[", "\[CapitalChi]", "]"}]}], "+", 
          RowBox[{"2", " ", "\[ImaginaryI]", " ", "T", " ", 
           RowBox[{"Sin", "[", "\[CapitalChi]", "]"}]}], "+", 
          RowBox[{
           RowBox[{"Cos", "[", "\[Delta]\[CapitalChi]", "]"}], " ", 
           SubscriptBox["f", "1"]}], "+", 
          RowBox[{
           RowBox[{"Cos", "[", "\[CapitalPhi]", "]"}], " ", 
           SubscriptBox["f", "2"]}]}]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], "-", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        FractionBox[
         RowBox[{
          RowBox[{"4", " ", 
           SqrtBox[
            RowBox[{"1", "-", "T"}]], " ", 
           RowBox[{"Cos", "[", "\[CapitalChi]", "]"}]}], "+", 
          RowBox[{
           RowBox[{"Cos", "[", "\[CapitalPhi]", "]"}], " ", 
           SubscriptBox["f", "1"]}], "-", 
          RowBox[{
           RowBox[{"Cos", "[", "\[Delta]\[CapitalChi]", "]"}], " ", 
           SubscriptBox["f", "2"]}]}], 
         RowBox[{
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "T"}], ")"}], " ", 
           RowBox[{"Cos", "[", "\[CapitalChi]", "]"}]}], "+", 
          RowBox[{"2", " ", "\[ImaginaryI]", " ", "T", " ", 
           RowBox[{"Sin", "[", "\[CapitalChi]", "]"}]}], "+", 
          RowBox[{
           RowBox[{"Cos", "[", "\[CapitalPhi]", "]"}], " ", 
           SubscriptBox["f", "1"]}], "+", 
          RowBox[{
           RowBox[{"Cos", "[", "\[Delta]\[CapitalChi]", "]"}], " ", 
           SubscriptBox["f", "2"]}]}]], 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"-", 
            FractionBox[
             RowBox[{"\[ImaginaryI]", " ", "\[CapitalPhi]"}], "2"]}]], " ", 
          "T", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"\[ImaginaryI]", " ", "\[CapitalPhi]"}]], " ", 
             RowBox[{"Sin", "[", 
              SubscriptBox["\[CapitalChi]", "d"], "]"}]}], "+", 
            RowBox[{"Sin", "[", 
             SubscriptBox["\[CapitalChi]", "u"], "]"}]}], ")"}]}], 
         RowBox[{
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "T"}], ")"}], " ", 
           RowBox[{"Cos", "[", "\[CapitalChi]", "]"}]}], "+", 
          RowBox[{"2", " ", "\[ImaginaryI]", " ", "T", " ", 
           RowBox[{"Sin", "[", "\[CapitalChi]", "]"}]}], "+", 
          RowBox[{
           RowBox[{"Cos", "[", "\[CapitalPhi]", "]"}], " ", 
           SubscriptBox["f", "1"]}], "+", 
          RowBox[{
           RowBox[{"Cos", "[", "\[Delta]\[CapitalChi]", "]"}], " ", 
           SubscriptBox["f", "2"]}]}]]},
       {
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"-", 
            FractionBox[
             RowBox[{"\[ImaginaryI]", " ", "\[CapitalPhi]"}], "2"]}]], " ", 
          "T", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Sin", "[", 
             SubscriptBox["\[CapitalChi]", "d"], "]"}], "+", 
            RowBox[{
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"\[ImaginaryI]", " ", "\[CapitalPhi]"}]], " ", 
             RowBox[{"Sin", "[", 
              SubscriptBox["\[CapitalChi]", "u"], "]"}]}]}], ")"}]}], 
         RowBox[{
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "T"}], ")"}], " ", 
           RowBox[{"Cos", "[", "\[CapitalChi]", "]"}]}], "+", 
          RowBox[{"2", " ", "\[ImaginaryI]", " ", "T", " ", 
           RowBox[{"Sin", "[", "\[CapitalChi]", "]"}]}], "+", 
          RowBox[{
           RowBox[{"Cos", "[", "\[CapitalPhi]", "]"}], " ", 
           SubscriptBox["f", "1"]}], "+", 
          RowBox[{
           RowBox[{"Cos", "[", "\[Delta]\[CapitalChi]", "]"}], " ", 
           SubscriptBox["f", "2"]}]}]], 
        FractionBox[
         RowBox[{
          RowBox[{"4", " ", 
           SqrtBox[
            RowBox[{"1", "-", "T"}]], " ", 
           RowBox[{"Cos", "[", "\[CapitalChi]", "]"}]}], "+", 
          RowBox[{
           RowBox[{"Cos", "[", "\[CapitalPhi]", "]"}], " ", 
           SubscriptBox["f", "1"]}], "-", 
          RowBox[{
           RowBox[{"Cos", "[", "\[Delta]\[CapitalChi]", "]"}], " ", 
           SubscriptBox["f", "2"]}]}], 
         RowBox[{
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "T"}], ")"}], " ", 
           RowBox[{"Cos", "[", "\[CapitalChi]", "]"}]}], "+", 
          RowBox[{"2", " ", "\[ImaginaryI]", " ", "T", " ", 
           RowBox[{"Sin", "[", "\[CapitalChi]", "]"}]}], "+", 
          RowBox[{
           RowBox[{"Cos", "[", "\[CapitalPhi]", "]"}], " ", 
           SubscriptBox["f", "1"]}], "+", 
          RowBox[{
           RowBox[{"Cos", "[", "\[Delta]\[CapitalChi]", "]"}], " ", 
           SubscriptBox["f", "2"]}]}]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}], "]"}]}], "Input",
 CellChangeTimes->{{3.853590623246649*^9, 3.853590658185014*^9}},
 CellLabel->
  "In[174]:=",ExpressionUUID->"2d88229c-e8bf-4311-b02f-05b39aab3e4d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
   "\[Theta]", "|", "\[Theta]1", "|", "\[Theta]2", "|", "\[Theta]3", "|", 
    "\[Theta]4", "|", "\[Theta]1u", "|", "\[Theta]2u", "|", "\[Theta]1d", "|",
     "\[Theta]2d", "|", "\[Phi]", "|", "\[Epsilon]", "|", "T", "|", 
    SubscriptBox["\[CapitalChi]", "u"], "|", 
    SubscriptBox["\[CapitalChi]", "d"], "|", 
    SubscriptBox["\[CapitalPhi]", "u"], "|", 
    SubscriptBox["\[CapitalPhi]", "d"], "|", "\[CapitalPhi]", "|", "\[Sigma]",
     "|", "R", "|", "\[CapitalChi]", "|", "\[Delta]\[CapitalChi]", "|", 
    SubscriptBox["f", "1"], "|", 
    SubscriptBox["f", "2"]}], ")"}], "\[Element]", 
  TemplateBox[{},
   "Reals"]}]], "Output",
 CellChangeTimes->{3.8535906283594923`*^9, 3.8535906587379375`*^9},
 CellLabel->
  "Out[176]=",ExpressionUUID->"4efc9a54-c32b-4ce5-81f2-eca13d4780b9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"4", " ", 
          SqrtBox[
           RowBox[{"1", "-", "T"}]], " ", 
          RowBox[{"Cos", "[", "\[CapitalChi]", "]"}]}], "+", 
         RowBox[{
          RowBox[{"Cos", "[", "\[CapitalPhi]", "]"}], " ", 
          SubscriptBox["f", "1"]}], "-", 
         RowBox[{
          RowBox[{"Cos", "[", "\[Delta]\[CapitalChi]", "]"}], " ", 
          SubscriptBox["f", "2"]}]}], 
        RowBox[{
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "T"}], ")"}], " ", 
          RowBox[{"Cos", "[", "\[CapitalChi]", "]"}]}], "+", 
         RowBox[{"2", " ", "\[ImaginaryI]", " ", "T", " ", 
          RowBox[{"Sin", "[", "\[CapitalChi]", "]"}]}], "+", 
         RowBox[{
          RowBox[{"Cos", "[", "\[CapitalPhi]", "]"}], " ", 
          SubscriptBox["f", "1"]}], "+", 
         RowBox[{
          RowBox[{"Cos", "[", "\[Delta]\[CapitalChi]", "]"}], " ", 
          SubscriptBox["f", "2"]}]}]]}], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"4", " ", 
         SqrtBox[
          RowBox[{"1", "-", "T"}]], " ", 
         RowBox[{"Cos", "[", "\[CapitalChi]", "]"}]}], "+", 
        RowBox[{
         RowBox[{"Cos", "[", "\[Delta]\[CapitalChi]", "]"}], " ", 
         SubscriptBox["f", "1"]}], "-", 
        RowBox[{
         RowBox[{"Cos", "[", "\[CapitalPhi]", "]"}], " ", 
         SubscriptBox["f", "2"]}]}], 
       RowBox[{
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "T"}], ")"}], " ", 
         RowBox[{"Cos", "[", "\[CapitalChi]", "]"}]}], "+", 
        RowBox[{"2", " ", "\[ImaginaryI]", " ", "T", " ", 
         RowBox[{"Sin", "[", "\[CapitalChi]", "]"}]}], "+", 
        RowBox[{
         RowBox[{"Cos", "[", "\[Delta]\[CapitalChi]", "]"}], " ", 
         SubscriptBox["f", "1"]}], "+", 
        RowBox[{
         RowBox[{"Cos", "[", "\[CapitalPhi]", "]"}], " ", 
         SubscriptBox["f", "2"]}]}]]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"2", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"\[ImaginaryI]", " ", "\[CapitalPhi]"}], "2"]}]], " ", "T",
         " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Cos", "[", "\[Delta]\[CapitalChi]", "]"}], "-", 
          RowBox[{"Cos", "[", "\[CapitalPhi]", "]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[ImaginaryI]", " ", "\[CapitalPhi]"}]], " ", 
           RowBox[{"Sin", "[", 
            SubscriptBox["\[CapitalChi]", "d"], "]"}]}], "+", 
          RowBox[{"Sin", "[", 
           SubscriptBox["\[CapitalChi]", "u"], "]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["f", "1"], "-", 
          SubscriptBox["f", "2"]}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "4"}], " ", 
           RowBox[{"Cos", "[", "\[CapitalChi]", "]"}]}], "+", 
          RowBox[{"2", " ", "T", " ", 
           RowBox[{"Cos", "[", "\[CapitalChi]", "]"}]}], "+", 
          RowBox[{"2", " ", "\[ImaginaryI]", " ", "T", " ", 
           RowBox[{"Sin", "[", "\[CapitalChi]", "]"}]}], "+", 
          RowBox[{
           RowBox[{"Cos", "[", "\[CapitalPhi]", "]"}], " ", 
           SubscriptBox["f", "1"]}], "+", 
          RowBox[{
           RowBox[{"Cos", "[", "\[Delta]\[CapitalChi]", "]"}], " ", 
           SubscriptBox["f", "2"]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "4"}], " ", 
           RowBox[{"Cos", "[", "\[CapitalChi]", "]"}]}], "+", 
          RowBox[{"2", " ", "T", " ", 
           RowBox[{"Cos", "[", "\[CapitalChi]", "]"}]}], "+", 
          RowBox[{"2", " ", "\[ImaginaryI]", " ", "T", " ", 
           RowBox[{"Sin", "[", "\[CapitalChi]", "]"}]}], "+", 
          RowBox[{
           RowBox[{"Cos", "[", "\[Delta]\[CapitalChi]", "]"}], " ", 
           SubscriptBox["f", "1"]}], "+", 
          RowBox[{
           RowBox[{"Cos", "[", "\[CapitalPhi]", "]"}], " ", 
           SubscriptBox["f", "2"]}]}], ")"}]}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"2", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"\[ImaginaryI]", " ", "\[CapitalPhi]"}], "2"]}]], " ", "T",
         " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Cos", "[", "\[Delta]\[CapitalChi]", "]"}], "-", 
          RowBox[{"Cos", "[", "\[CapitalPhi]", "]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Sin", "[", 
           SubscriptBox["\[CapitalChi]", "d"], "]"}], "+", 
          RowBox[{
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[ImaginaryI]", " ", "\[CapitalPhi]"}]], " ", 
           RowBox[{"Sin", "[", 
            SubscriptBox["\[CapitalChi]", "u"], "]"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["f", "1"], "-", 
          SubscriptBox["f", "2"]}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "4"}], " ", 
           RowBox[{"Cos", "[", "\[CapitalChi]", "]"}]}], "+", 
          RowBox[{"2", " ", "T", " ", 
           RowBox[{"Cos", "[", "\[CapitalChi]", "]"}]}], "+", 
          RowBox[{"2", " ", "\[ImaginaryI]", " ", "T", " ", 
           RowBox[{"Sin", "[", "\[CapitalChi]", "]"}]}], "+", 
          RowBox[{
           RowBox[{"Cos", "[", "\[CapitalPhi]", "]"}], " ", 
           SubscriptBox["f", "1"]}], "+", 
          RowBox[{
           RowBox[{"Cos", "[", "\[Delta]\[CapitalChi]", "]"}], " ", 
           SubscriptBox["f", "2"]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "4"}], " ", 
           RowBox[{"Cos", "[", "\[CapitalChi]", "]"}]}], "+", 
          RowBox[{"2", " ", "T", " ", 
           RowBox[{"Cos", "[", "\[CapitalChi]", "]"}]}], "+", 
          RowBox[{"2", " ", "\[ImaginaryI]", " ", "T", " ", 
           RowBox[{"Sin", "[", "\[CapitalChi]", "]"}]}], "+", 
          RowBox[{
           RowBox[{"Cos", "[", "\[Delta]\[CapitalChi]", "]"}], " ", 
           SubscriptBox["f", "1"]}], "+", 
          RowBox[{
           RowBox[{"Cos", "[", "\[CapitalPhi]", "]"}], " ", 
           SubscriptBox["f", "2"]}]}], ")"}]}]]}], ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"4", " ", 
          SqrtBox[
           RowBox[{"1", "-", "T"}]], " ", 
          RowBox[{"Cos", "[", "\[CapitalChi]", "]"}]}], "+", 
         RowBox[{
          RowBox[{"Cos", "[", "\[CapitalPhi]", "]"}], " ", 
          SubscriptBox["f", "1"]}], "-", 
         RowBox[{
          RowBox[{"Cos", "[", "\[Delta]\[CapitalChi]", "]"}], " ", 
          SubscriptBox["f", "2"]}]}], 
        RowBox[{
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "T"}], ")"}], " ", 
          RowBox[{"Cos", "[", "\[CapitalChi]", "]"}]}], "+", 
         RowBox[{"2", " ", "\[ImaginaryI]", " ", "T", " ", 
          RowBox[{"Sin", "[", "\[CapitalChi]", "]"}]}], "+", 
         RowBox[{
          RowBox[{"Cos", "[", "\[CapitalPhi]", "]"}], " ", 
          SubscriptBox["f", "1"]}], "+", 
         RowBox[{
          RowBox[{"Cos", "[", "\[Delta]\[CapitalChi]", "]"}], " ", 
          SubscriptBox["f", "2"]}]}]]}], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"4", " ", 
         SqrtBox[
          RowBox[{"1", "-", "T"}]], " ", 
         RowBox[{"Cos", "[", "\[CapitalChi]", "]"}]}], "+", 
        RowBox[{
         RowBox[{"Cos", "[", "\[Delta]\[CapitalChi]", "]"}], " ", 
         SubscriptBox["f", "1"]}], "-", 
        RowBox[{
         RowBox[{"Cos", "[", "\[CapitalPhi]", "]"}], " ", 
         SubscriptBox["f", "2"]}]}], 
       RowBox[{
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "T"}], ")"}], " ", 
         RowBox[{"Cos", "[", "\[CapitalChi]", "]"}]}], "+", 
        RowBox[{"2", " ", "\[ImaginaryI]", " ", "T", " ", 
         RowBox[{"Sin", "[", "\[CapitalChi]", "]"}]}], "+", 
        RowBox[{
         RowBox[{"Cos", "[", "\[Delta]\[CapitalChi]", "]"}], " ", 
         SubscriptBox["f", "1"]}], "+", 
        RowBox[{
         RowBox[{"Cos", "[", "\[CapitalPhi]", "]"}], " ", 
         SubscriptBox["f", "2"]}]}]]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.8535906283594923`*^9, 3.8535906596939526`*^9},
 CellLabel->
  "Out[177]=",ExpressionUUID->"b4de05b8-b46b-4780-b0d7-c30dd70ccb9f"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"SR", "=", 
    TagBox[
     RowBox[{"(", "\[NoBreak]", GridBox[{
        {
         SubscriptBox["r", "ee"], 
         SubscriptBox["r", "eh"], 
         SubscriptBox["t", 
          RowBox[{"e", 
           OverscriptBox["e", "~"]}]], 
         SubscriptBox["t", 
          RowBox[{"e", 
           OverscriptBox["h", "~"]}]]},
        {
         SubscriptBox["r", "he"], 
         SubscriptBox["r", "hh"], 
         SubscriptBox["t", 
          RowBox[{"h", 
           OverscriptBox["e", "~"]}]], 
         SubscriptBox["t", 
          RowBox[{"h", 
           OverscriptBox["h", "~"]}]]},
        {
         SubscriptBox["t", 
          RowBox[{
           OverscriptBox["e", "~"], "e"}]], 
         SubscriptBox["t", 
          RowBox[{
           OverscriptBox["e", "~"], "h"}]], 
         SubscriptBox["r", 
          RowBox[{
           OverscriptBox["e", "~"], 
           OverscriptBox["e", "~"]}]], 
         SubscriptBox["r", 
          RowBox[{
           OverscriptBox["e", "~"], 
           OverscriptBox["h", "~"]}]]},
        {
         SubscriptBox["t", 
          RowBox[{
           OverscriptBox["h", "~"], "e"}]], 
         SubscriptBox["t", 
          RowBox[{
           OverscriptBox["h", "~"], "h"}]], 
         SubscriptBox["r", 
          RowBox[{
           OverscriptBox["h", "~"], 
           OverscriptBox["e", "~"]}]], 
         SubscriptBox["r", 
          RowBox[{
           OverscriptBox["h", "~"], 
           OverscriptBox["h", "~"]}]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.7]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}], "\[NoBreak]", ")"}],
     Function[BoxForm`e$, 
      MatrixForm[BoxForm`e$]]]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"TeXForm", "[", 
  RowBox[{"(", GridBox[{
     {
      SubscriptBox[
       SuperscriptBox["c", "+"], "2"]},
     {
      SubscriptBox[
       SuperscriptBox["b", "+"], "2"]},
     {
      SuperscriptBox[
       OverscriptBox["c", "~"], "-"]},
     {
      SuperscriptBox[
       OverscriptBox["b", "~"], "-"]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], ")"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"TeXForm", "[", 
   RowBox[{"(", GridBox[{
      {
       SubscriptBox[
        SuperscriptBox["c", "-"], "2"]},
      {
       SubscriptBox[
        SuperscriptBox["b", "-"], "2"]},
      {
       SuperscriptBox[
        OverscriptBox["c", "~"], "+"]},
      {
       SuperscriptBox[
        OverscriptBox["b", "~"], "+"]}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}], ")"}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.85364953005169*^9, 3.8536496568552027`*^9}, {
  3.853649702756888*^9, 3.8536497738796425`*^9}, {3.8536498463962884`*^9, 
  3.8536500820002375`*^9}, {3.853650233889675*^9, 3.8536502415632944`*^9}, {
  3.853650279182213*^9, 3.8536503028919516`*^9}, {3.853650351924208*^9, 
  3.853650364895784*^9}, {3.853650410452538*^9, 3.853650435791581*^9}, {
  3.8536504778752003`*^9, 3.853650517766035*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"4ebf8892-cb12-4b91-b4e4-e2ab1ddcf30b"],

Cell["\<\
\\left(
\\begin{array}{c}
 c^+_2 \\\\
 b^+_2 \\\\
 \\tilde{c}^- \\\\
 \\tilde{b}^- \\\\
\\end{array}
\\right)\
\>", "Input",
 CellChangeTimes->{{3.853650523595745*^9, 
  3.853650526129283*^9}},ExpressionUUID->"7eecc08d-69bc-44ff-a0d7-\
562e25333026"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"SN", "=", 
    TagBox[
     RowBox[{"(", "\[NoBreak]", GridBox[{
        {
         RowBox[{
          SubscriptBox[
           SuperscriptBox["r", "\[Sigma]"], "AB"], "[", "\[Epsilon]", "]"}], 
         "0", 
         RowBox[{
          SubscriptBox[
           SuperscriptBox["t", 
            RowBox[{"\[Sigma]", "'"}]], "AB"], "[", "\[Epsilon]", "]"}], "0"},
        {"0", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SubscriptBox[
             SuperscriptBox["r", "\[Sigma]"], "AB"], "[", 
            RowBox[{"-", "\[Epsilon]"}], "]"}], ")"}], "*"], "0", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SubscriptBox[
             SuperscriptBox["t", 
              RowBox[{"\[Sigma]", "'"}]], "AB"], "[", 
            RowBox[{"-", "\[Epsilon]"}], "]"}], ")"}], "*"]},
        {
         RowBox[{
          SubscriptBox[
           SuperscriptBox["t", "\[Sigma]"], "AB"], "[", "\[Epsilon]", "]"}], 
         "0", 
         RowBox[{
          SubscriptBox[
           SuperscriptBox["r", 
            RowBox[{"\[Sigma]", "'"}]], "AB"], "[", "\[Epsilon]", "]"}], "0"},
        {"0", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SubscriptBox[
             SuperscriptBox["t", "\[Sigma]"], "AB"], "[", 
            RowBox[{"-", "\[Epsilon]"}], "]"}], ")"}], "*"], "0", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SubscriptBox[
             SuperscriptBox["r", 
              RowBox[{"\[Sigma]", "'"}]], "AB"], "[", 
            RowBox[{"-", "\[Epsilon]"}], "]"}], ")"}], "*"]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.7]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}], "\[NoBreak]", ")"}],
     Function[BoxForm`e$, 
      MatrixForm[BoxForm`e$]]]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"TeXForm", "[", 
  RowBox[{"(", GridBox[{
     {
      SubscriptBox[
       SuperscriptBox["c", "+"], "1"]},
     {
      SubscriptBox[
       SuperscriptBox["b", "+"], "1"]},
     {
      SubscriptBox[
       SuperscriptBox["c", "-"], "2"]},
     {
      SubscriptBox[
       SuperscriptBox["b", "-"], "2"]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], ")"}], "]"}]}], "Input",
 CellChangeTimes->{{3.853650896221196*^9, 3.8536511226950097`*^9}, {
  3.8536515035437827`*^9, 3.853651555346115*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"057789c2-0ecc-46b8-a7a5-cd98bca4f9e1"],

Cell["\<\
\\left(
\\begin{array}{c}
 c^+{}_1 \\\\
 b^+{}_1 \\\\
 c^-{}_2 \\\\
 b^-{}_2 \\\\
\\end{array}
\\right)\
\>", "Output",
 CellChangeTimes->{3.8536515580127945`*^9},
 CellLabel->
  "Out[20]//TeXForm=",ExpressionUUID->"680e6447-1560-453f-91b7-6250f513631e"]
}, Open  ]],

Cell["\<\
\\left(
\\begin{array}{cccc}
 r^{\\sigma}_{\\text{AB}}(\\epsilon ) & 0 & t^{\\sigma \
'}_{\\text{AB}}(\\epsilon ) & 0 \\\\
 0 & r^{\\sigma }_{\\text{AB}}(-\\epsilon )^* & 0 & t^{\\sigma \
'}_{\\text{AB}}(-\\epsilon )^* \\\\
 t^{\\sigma }_{\\text{AB}}(\\epsilon ) & 0 & r^{\\sigma \
'}_{\\text{AB}}(\\epsilon ) & 0 \\\\
 0 & t^{\\sigma }_{\\text{AB}}(-\\epsilon )^* & 0 & r^{\\sigma \
'}_{\\text{AB}}(-\\epsilon )^* \\\\
\\end{array}
\\right)\
\>", "Input",
 CellChangeTimes->{{3.8536511299455957`*^9, 
  3.8536511623402185`*^9}},ExpressionUUID->"9be20797-8a74-410c-a8e5-\
efa420f14c7c"]
},
WindowSize->{1141.2, 579.6},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
CellContext->Notebook,
Magnification:>1. Inherited,
FrontEndVersion->"13.0 for Microsoft Windows (64-bit) (December 2, 2021)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"e09e3174-d8de-4793-8983-ff46fdafaa8d"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 5967, 165, 388, "Input",ExpressionUUID->"a94ceaec-7df0-4866-8a0c-8fb35b3d93e6"],
Cell[6550, 189, 441, 12, 164, "Output",ExpressionUUID->"e4038ef5-9ffc-4df3-a41d-a822ab0e4752"]
}, Open  ]],
Cell[7006, 204, 262, 11, 131, "Input",ExpressionUUID->"e3f1fa2d-eab3-40b0-a818-974054436135"],
Cell[CellGroupData[{
Cell[7293, 219, 1409, 46, 83, "Input",ExpressionUUID->"dfd33009-c69f-4b0b-ad0e-245d61335269"],
Cell[8705, 267, 9416, 177, 236, "Output",ExpressionUUID->"681e2b1e-5d49-4b2a-b890-4f693e6c8d18"],
Cell[18124, 446, 6680, 130, 230, "Output",ExpressionUUID->"232c31d4-5eea-4bc7-839d-a816e9e75cc7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[24841, 581, 15489, 430, 978, "Input",ExpressionUUID->"d25c2fdc-3274-463e-ab39-22d51fe57244"],
Cell[40333, 1013, 712, 15, 33, "Output",ExpressionUUID->"9d82c762-dd56-4061-b58d-7b0cb4ba722c"],
Cell[41048, 1030, 14344, 381, 130, "Output",ExpressionUUID->"0d88cc3b-6348-4722-a38a-eaff82dc3649"]
}, Open  ]],
Cell[CellGroupData[{
Cell[55429, 1416, 16640, 409, 221, "Input",ExpressionUUID->"105efe86-15f8-44a0-b50e-64725343b11d"],
Cell[72072, 1827, 709, 15, 33, "Output",ExpressionUUID->"636abff4-0f65-468e-bd50-5eaa6c98b245"],
Cell[72784, 1844, 11642, 315, 126, "Output",ExpressionUUID->"3fd8b802-2d38-4093-9b91-eeaa14106288"]
}, Open  ]],
Cell[CellGroupData[{
Cell[84463, 2164, 30756, 804, 560, "Input",ExpressionUUID->"b67490dd-f61b-423b-9517-af4560e48119"],
Cell[115222, 2970, 1299, 25, 33, "Output",ExpressionUUID->"8464d83a-a03f-4838-816f-5194a2ee22ca"],
Cell[116524, 2997, 5466, 139, 114, "Output",ExpressionUUID->"f888e763-0153-4234-ad70-3501efe07f3f"],
Cell[121993, 3138, 5468, 139, 114, "Output",ExpressionUUID->"bd975f94-1808-4b77-b7b8-ecc94701cced"],
Cell[127464, 3279, 1535, 28, 164, "Output",ExpressionUUID->"45f53ead-8b0f-449f-9a2a-82d235ea37f5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[129036, 3312, 11309, 282, 304, "Input",ExpressionUUID->"2d88229c-e8bf-4311-b02f-05b39aab3e4d"],
Cell[140348, 3596, 845, 18, 33, "Output",ExpressionUUID->"4efc9a54-c32b-4ce5-81f2-eca13d4780b9"],
Cell[141196, 3616, 8880, 229, 206, "Output",ExpressionUUID->"b4de05b8-b46b-4780-b0d7-c30dd70ccb9f"]
}, Open  ]],
Cell[150091, 3848, 3838, 119, 284, "Input",ExpressionUUID->"4ebf8892-cb12-4b91-b4e4-e2ab1ddcf30b"],
Cell[153932, 3969, 260, 12, 148, InheritFromParent,ExpressionUUID->"7eecc08d-69bc-44ff-a0d7-562e25333026"],
Cell[CellGroupData[{
Cell[154217, 3985, 2986, 89, 197, "Input",ExpressionUUID->"057789c2-0ecc-46b8-a7a5-cd98bca4f9e1"],
Cell[157206, 4076, 264, 12, 164, "Output",ExpressionUUID->"680e6447-1560-453f-91b7-6250f513631e"]
}, Open  ]],
Cell[157485, 4091, 596, 16, 148, InheritFromParent,ExpressionUUID->"9be20797-8a74-410c-a8e5-efa420f14c7c"]
}
]
*)


